Extraction of the nucleon axial form factor from Lattice QCD using NNLO chiral perturbation theory

We calculate the nucleon axial form factor in relativistic chiral perturbation theory with $\Delta(1232)$ up to next-to-next-to-leading order (NNLO). Relevant low-energy constants are determined by fitting to recent lattice-QCD results at several pion masses, while accounting for the uncertainty associated with the truncation of the chiral expansion. We obtain a good description of the lattice data for momentum transfers up to $\sqrt{Q^2}\simeq0.6$ GeV and pion masses up to $M_\pi\simeq400$ MeV. We find that the explicit inclusion of the $\Delta$ resonance is required to reproduce the lattice-QCD pion-mass dependence of the axial charge and axial radius, as well as the momentum dependence of the form factor. At the physical point we obtain $g_A=1.257\pm 0.011$ and $\langle r_A^2\rangle=0.312\pm0.037~\mathrm{fm}^2$. Our analysis provides a model-independent and systematically improvable parametrization of the pion-mass and momentum dependence of the axial form factor, offering a framework for extrapolating lattice-QCD results to the physical point and for improving predictions of low-energy weak interactions involving nucleons.

==> anc/FA_supplementary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    152168,       3297]
NotebookOptionsPosition[    138006,       3096]
NotebookOutlinePosition[    138495,       3114]
CellTagsIndexPosition[    138452,       3111]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Preliminaries", "Section",
 CellChangeTimes->{{3.834034200971631*^9, 3.8340342032927923`*^9}, {
  3.8340364323012133`*^9, 3.834036435302434*^9}, {3.8490742859128027`*^9, 
  3.849074287929295*^9}},ExpressionUUID->"6f3f2f68-e41d-4a34-aa27-\
8ffd15550aa0"],

Cell["\<\
Notebook by Fernando Alvarado, GSI Darmstadt (Germany), 29/06/2026.\
\>", "Text",
 CellChangeTimes->{{3.8340376275592213`*^9, 3.8340376333184032`*^9}, {
  3.8490658300491333`*^9, 3.84906583560712*^9}, {3.991736508615552*^9, 
  3.991736527157812*^9}},ExpressionUUID->"d674eee3-a681-4d53-8657-\
ce04c59ebede"],

Cell[CellGroupData[{

Cell["Load FeynCalc", "Subsection",
 CellChangeTimes->{{3.5927425394160213`*^9, 3.592742549759491*^9}, 
   3.5927425864340143`*^9, 3.834034256284925*^9, 
   3.834034297516638*^9},ExpressionUUID->"81a701a7-c11d-4489-b4cd-\
4ba91ff63aba"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"$LoadAddOns", "=", 
    RowBox[{"{", "\"\<FeynHelpers\>\"", "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"to", " ", "use", " ", 
    RowBox[{"PackageX", ":", " ", 
     RowBox[{"PaXEvaluate", " ", "function"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{
  3.738071466126198*^9, 3.73830405839942*^9, 3.778921696324417*^9, 
   3.7789219528283978`*^9, {3.834034227275299*^9, 3.834034244124548*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"8494b312-211d-4882-8a80-16eb8a8f970f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "FeynCalc`"}]], "Input",
 CellChangeTimes->{{3.465877813913748*^9, 3.465877814005395*^9}, 
   3.465877874945975*^9, {3.720507505437693*^9, 3.720507511450719*^9}, 
   3.720507547658121*^9, {3.720534156148192*^9, 3.720534169359359*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"bd41face-04ee-4c57-9f16-18a56b103cf8"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynCalc \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"10.2.0 (stable version). For help, use the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynCalc ", "Text", Bold], 
   Style["10.2.0 (stable version). For help, use the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]], 
    "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.822546622625812*^9, 3.822548728443471*^9, 3.822562274797648*^9, 
   3.822628663855854*^9, 3.824266539303323*^9, 3.829910978378368*^9, 
   3.830851708720087*^9, 3.8309156912600946`*^9, 3.830915952973536*^9, 
   3.831109949741609*^9, 3.831178864567821*^9, 3.831458603745164*^9, 
   3.8314637410967493`*^9, 3.831545220085408*^9, 3.8316112045152473`*^9, 
   3.831720803422175*^9, 3.8317951397619867`*^9, 3.832063618253454*^9, 
   3.8321270463297577`*^9, 3.832137895946001*^9, 3.832212156972931*^9, 
   3.832235561107615*^9, 3.8322998719288054`*^9, 3.832322507470119*^9, 
   3.832842752306691*^9, 3.832930925025012*^9, 3.8329966928998823`*^9, 
   3.8332492735195827`*^9, 3.833335130476964*^9, 3.8333616285272617`*^9, 
   3.83342990012582*^9, 3.833521540562538*^9, 3.8338616272998962`*^9, 
   3.8340357752721167`*^9, 3.834036284898876*^9, 3.834037370837648*^9, 
   3.834037672679533*^9, 3.836624957636868*^9, 3.8366337215362096`*^9, 
   3.842407562592136*^9, 3.849065904461329*^9, 3.849066876726502*^9, 
   3.8490839918639*^9, 3.853842143529376*^9, 3.853843818445631*^9, 
   3.853910063397032*^9, 3.853927895565646*^9, 3.85410208675805*^9, 
   3.854595592456582*^9, 3.854791338653173*^9, 3.8655032383803596`*^9, 
   3.865503837145877*^9, 3.8655044111874723`*^9, 3.865505804656357*^9, 
   3.920353111866119*^9, 3.9204360343805237`*^9, 3.920437455433002*^9, 
   3.920438677876573*^9, 3.920439275243034*^9, 3.920451975399362*^9, 
   3.920452137232731*^9, 3.9205164097947683`*^9, 3.9908449080304213`*^9, 
   3.991736761784878*^9, 3.991737102452693*^9, 3.991747072788213*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"5b90e871-b5b7-4020-bd3b-72a1b6497131"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.822546622625812*^9, 3.822548728443471*^9, 3.822562274797648*^9, 
   3.822628663855854*^9, 3.824266539303323*^9, 3.829910978378368*^9, 
   3.830851708720087*^9, 3.8309156912600946`*^9, 3.830915952973536*^9, 
   3.831109949741609*^9, 3.831178864567821*^9, 3.831458603745164*^9, 
   3.8314637410967493`*^9, 3.831545220085408*^9, 3.8316112045152473`*^9, 
   3.831720803422175*^9, 3.8317951397619867`*^9, 3.832063618253454*^9, 
   3.8321270463297577`*^9, 3.832137895946001*^9, 3.832212156972931*^9, 
   3.832235561107615*^9, 3.8322998719288054`*^9, 3.832322507470119*^9, 
   3.832842752306691*^9, 3.832930925025012*^9, 3.8329966928998823`*^9, 
   3.8332492735195827`*^9, 3.833335130476964*^9, 3.8333616285272617`*^9, 
   3.83342990012582*^9, 3.833521540562538*^9, 3.8338616272998962`*^9, 
   3.8340357752721167`*^9, 3.834036284898876*^9, 3.834037370837648*^9, 
   3.834037672679533*^9, 3.836624957636868*^9, 3.8366337215362096`*^9, 
   3.842407562592136*^9, 3.849065904461329*^9, 3.849066876726502*^9, 
   3.8490839918639*^9, 3.853842143529376*^9, 3.853843818445631*^9, 
   3.853910063397032*^9, 3.853927895565646*^9, 3.85410208675805*^9, 
   3.854595592456582*^9, 3.854791338653173*^9, 3.8655032383803596`*^9, 
   3.865503837145877*^9, 3.8655044111874723`*^9, 3.865505804656357*^9, 
   3.920353111866119*^9, 3.9204360343805237`*^9, 3.920437455433002*^9, 
   3.920438677876573*^9, 3.920439275243034*^9, 3.920451975399362*^9, 
   3.920452137232731*^9, 3.9205164097947683`*^9, 3.9908449080304213`*^9, 
   3.991736761784878*^9, 3.991737102452693*^9, 3.9917470727921133`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"a3b9a157-2a00-49b2-b269-00ed966134de"],

Cell[BoxData[
 StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
  "Text",
  StripOnInput->False,
  FontSlant->Italic]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.822546622625812*^9, 3.822548728443471*^9, 3.822562274797648*^9, 
   3.822628663855854*^9, 3.824266539303323*^9, 3.829910978378368*^9, 
   3.830851708720087*^9, 3.8309156912600946`*^9, 3.830915952973536*^9, 
   3.831109949741609*^9, 3.831178864567821*^9, 3.831458603745164*^9, 
   3.8314637410967493`*^9, 3.831545220085408*^9, 3.8316112045152473`*^9, 
   3.831720803422175*^9, 3.8317951397619867`*^9, 3.832063618253454*^9, 
   3.8321270463297577`*^9, 3.832137895946001*^9, 3.832212156972931*^9, 
   3.832235561107615*^9, 3.8322998719288054`*^9, 3.832322507470119*^9, 
   3.832842752306691*^9, 3.832930925025012*^9, 3.8329966928998823`*^9, 
   3.8332492735195827`*^9, 3.833335130476964*^9, 3.8333616285272617`*^9, 
   3.83342990012582*^9, 3.833521540562538*^9, 3.8338616272998962`*^9, 
   3.8340357752721167`*^9, 3.834036284898876*^9, 3.834037370837648*^9, 
   3.834037672679533*^9, 3.836624957636868*^9, 3.8366337215362096`*^9, 
   3.842407562592136*^9, 3.849065904461329*^9, 3.849066876726502*^9, 
   3.8490839918639*^9, 3.853842143529376*^9, 3.853843818445631*^9, 
   3.853910063397032*^9, 3.853927895565646*^9, 3.85410208675805*^9, 
   3.854595592456582*^9, 3.854791338653173*^9, 3.8655032383803596`*^9, 
   3.865503837145877*^9, 3.8655044111874723`*^9, 3.865505804656357*^9, 
   3.920353111866119*^9, 3.9204360343805237`*^9, 3.920437455433002*^9, 
   3.920438677876573*^9, 3.920439275243034*^9, 3.920451975399362*^9, 
   3.920452137232731*^9, 3.9205164097947683`*^9, 3.9908449080304213`*^9, 
   3.991736761784878*^9, 3.991737102452693*^9, 3.991747072794055*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"4917e163-46a4-4cf7-acbe-e3d1d74dc858"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynHelpers \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"2.0.0 (). For help, use the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceFeynHelpersDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\"The PDF-version of the manual can be downloaded \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynHelpers ", "Text", Bold], 
   Style["2.0.0 (). For help, use the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://feyncalc.github.io/referenceFeynHelpersDev"]], "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
      Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
   Style["The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.822546622625812*^9, 3.822548728443471*^9, 3.822562274797648*^9, 
   3.822628663855854*^9, 3.824266539303323*^9, 3.829910978378368*^9, 
   3.830851708720087*^9, 3.8309156912600946`*^9, 3.830915952973536*^9, 
   3.831109949741609*^9, 3.831178864567821*^9, 3.831458603745164*^9, 
   3.8314637410967493`*^9, 3.831545220085408*^9, 3.8316112045152473`*^9, 
   3.831720803422175*^9, 3.8317951397619867`*^9, 3.832063618253454*^9, 
   3.8321270463297577`*^9, 3.832137895946001*^9, 3.832212156972931*^9, 
   3.832235561107615*^9, 3.8322998719288054`*^9, 3.832322507470119*^9, 
   3.832842752306691*^9, 3.832930925025012*^9, 3.8329966928998823`*^9, 
   3.8332492735195827`*^9, 3.833335130476964*^9, 3.8333616285272617`*^9, 
   3.83342990012582*^9, 3.833521540562538*^9, 3.8338616272998962`*^9, 
   3.8340357752721167`*^9, 3.834036284898876*^9, 3.834037370837648*^9, 
   3.834037672679533*^9, 3.836624957636868*^9, 3.8366337215362096`*^9, 
   3.842407562592136*^9, 3.849065904461329*^9, 3.849066876726502*^9, 
   3.8490839918639*^9, 3.853842143529376*^9, 3.853843818445631*^9, 
   3.853910063397032*^9, 3.853927895565646*^9, 3.85410208675805*^9, 
   3.854595592456582*^9, 3.854791338653173*^9, 3.8655032383803596`*^9, 
   3.865503837145877*^9, 3.8655044111874723`*^9, 3.865505804656357*^9, 
   3.920353111866119*^9, 3.9204360343805237`*^9, 3.920437455433002*^9, 
   3.920438677876573*^9, 3.920439275243034*^9, 3.920451975399362*^9, 
   3.920452137232731*^9, 3.9205164097947683`*^9, 3.9908449080304213`*^9, 
   3.991736761784878*^9, 3.991737102452693*^9, 3.991747072832467*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"344b198c-a9fd-4408-8c72-d0e6f89954c8"],

Cell[BoxData[
 StyleBox["\<\" If you use FeynHelpers in your research, please evaluate \
FeynHelpersHowToCite[] to learn how to cite this work.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.822546622625812*^9, 3.822548728443471*^9, 3.822562274797648*^9, 
   3.822628663855854*^9, 3.824266539303323*^9, 3.829910978378368*^9, 
   3.830851708720087*^9, 3.8309156912600946`*^9, 3.830915952973536*^9, 
   3.831109949741609*^9, 3.831178864567821*^9, 3.831458603745164*^9, 
   3.8314637410967493`*^9, 3.831545220085408*^9, 3.8316112045152473`*^9, 
   3.831720803422175*^9, 3.8317951397619867`*^9, 3.832063618253454*^9, 
   3.8321270463297577`*^9, 3.832137895946001*^9, 3.832212156972931*^9, 
   3.832235561107615*^9, 3.8322998719288054`*^9, 3.832322507470119*^9, 
   3.832842752306691*^9, 3.832930925025012*^9, 3.8329966928998823`*^9, 
   3.8332492735195827`*^9, 3.833335130476964*^9, 3.8333616285272617`*^9, 
   3.83342990012582*^9, 3.833521540562538*^9, 3.8338616272998962`*^9, 
   3.8340357752721167`*^9, 3.834036284898876*^9, 3.834037370837648*^9, 
   3.834037672679533*^9, 3.836624957636868*^9, 3.8366337215362096`*^9, 
   3.842407562592136*^9, 3.849065904461329*^9, 3.849066876726502*^9, 
   3.8490839918639*^9, 3.853842143529376*^9, 3.853843818445631*^9, 
   3.853910063397032*^9, 3.853927895565646*^9, 3.85410208675805*^9, 
   3.854595592456582*^9, 3.854791338653173*^9, 3.8655032383803596`*^9, 
   3.865503837145877*^9, 3.8655044111874723`*^9, 3.865505804656357*^9, 
   3.920353111866119*^9, 3.9204360343805237`*^9, 3.920437455433002*^9, 
   3.920438677876573*^9, 3.920439275243034*^9, 3.920451975399362*^9, 
   3.920452137232731*^9, 3.9205164097947683`*^9, 3.9908449080304213`*^9, 
   3.991736761784878*^9, 3.991737102452693*^9, 3.9917470728348513`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e3b299a0-f664-4b51-8bfb-d6f4bff033b5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Passarino-Veltman (PaVe) Integrals", "Subsection",
 CellChangeTimes->{{3.787549699562171*^9, 3.7875497013542137`*^9}, {
  3.834034305026053*^9, 
  3.8340343128899803`*^9}},ExpressionUUID->"d7dd86ba-a4f5-4f7c-95eb-\
9aea6e3a3af0"],

Cell["\<\
Passarino-Veltman integrals are evaluated with FeynHelpers like in the \
following example for A0:\
\>", "Text",
 CellChangeTimes->{{3.920452198745345*^9, 3.92045222448155*^9}, {
  3.920452479960548*^9, 3.9204525025996933`*^9}, {3.9917367014593573`*^9, 
  3.991736737181012*^9}},ExpressionUUID->"0489b7c0-bc17-4fc7-8d7e-\
a7f9e2231290"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PaXEvaluate", "[", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "\[Pi]"}], ")"}], 
    RowBox[{"2", " ", "Epsilon"}]], " ", 
   RowBox[{"A0", "[", 
    SuperscriptBox["M", "2"], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920451707951436*^9, 3.9204517104720697`*^9}, {
  3.920451741765184*^9, 3.920451742113201*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"32e2e61f-e7d6-4603-9f44-b4a05bfce6b9"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    SuperscriptBox["M", "2"], 
    TagBox["\[CurlyEpsilon]",
     TraditionalForm]], "-", 
   RowBox[{
    SuperscriptBox["M", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"log", "(", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         SuperscriptBox["M", "2"]], ")"}]}], "+", 
      TagBox["\[DoubledGamma]",
       Function[{}, EulerGamma]], "-", "1", "-", 
      RowBox[{"log", "(", 
       RowBox[{"4", " ", "\[Pi]"}], ")"}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.920451975770797*^9, 3.920452137695011*^9, 
  3.920516410182312*^9, 3.990844908433078*^9, 3.991736762190014*^9, 
  3.991737102826112*^9, 3.9917470731546717`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"2ee239fd-ea13-46aa-a796-0bd33639b489"]
}, Open  ]],

Cell["Function for PaVe integration used later:", "Text",
 CellChangeTimes->{{3.834037511408821*^9, 3.834037520838174*^9}, 
   3.991736743606244*^9},ExpressionUUID->"d79ce8c1-173a-4302-bb81-\
49d38cf9a92e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rdef", "=", 
    RowBox[{"{", 
     RowBox[{"EulerGamma", "\[Rule]", 
      RowBox[{
       RowBox[{"1", "/", "Epsilon"}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", "\[Pi]"}], "]"}], "+", "1", "+", "R"}]}], "}"}]}], 
   ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"MS", " ", "tilde", " ", "renormalization"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PXn", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"PaXEvaluate", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]"}], ")"}], 
         RowBox[{"2", " ", "Epsilon"}]], "x"}], ",", 
       RowBox[{"PaXC0Expand", "\[Rule]", "True"}], ",", 
       RowBox[{"PaXD0Expand", "\[Rule]", "True"}]}], "]"}], "/.", "Rdef"}], "/.", 
    RowBox[{"R", "\[Rule]", "0"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"paverule3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"A0", "[", "x1_", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"PXn", "[", 
       RowBox[{"A0", "[", "x1", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"B0", "[", 
       RowBox[{"x1_", ",", "x2_", ",", "x3_"}], "]"}], "\[RuleDelayed]", "  ", 
      RowBox[{"PXn", "[", 
       RowBox[{"B0", "[", 
        RowBox[{"x1", ",", "x2", ",", "x3"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"C0", "[", 
       RowBox[{
       "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_"}], 
       "]"}], "\[RuleDelayed]", 
      RowBox[{"PXn", "[", 
       RowBox[{"C0", "[", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}],
         "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"D0", "[", 
       RowBox[{
       "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", ",",
         "x7_", ",", "x8_", ",", "x9_", ",", "x10_"}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{"PXn", "[", 
       RowBox[{"D0", "[", 
        RowBox[{
        "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6", ",", 
         "x7", ",", "x8", ",", "x9", ",", "x10"}], "]"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PXn2", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A0", "[", "y_", "]"}], ",", 
       RowBox[{"B0", "[", "y___", "]"}], ",", 
       RowBox[{"C0", "[", "y___", "]"}], ",", 
       RowBox[{"D0", "[", "y___", "]"}]}], "}"}]}], "]"}], "/.", 
   "paverule3"}]}]}], "Input",
 CellChangeTimes->{{3.787554219072988*^9, 3.7875542259597282`*^9}, {
  3.790320868066917*^9, 3.7903208786407833`*^9}, {3.790323370100306*^9, 
  3.790323396939455*^9}, {3.791627454052771*^9, 3.791627459003333*^9}, {
  3.9917367717286654`*^9, 3.991736779034813*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"0835413a-69bb-44f2-bf95-04697c960a6e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Importing expressions", "Section",
 CellChangeTimes->{{3.822548679252563*^9, 3.822548683811612*^9}, 
   3.834033977635618*^9, {3.8366249062211456`*^9, 
   3.8366249185356693`*^9}},ExpressionUUID->"5ff77a05-5fe6-45c2-a914-\
e1793c5759ee"],

Cell["\<\
Ancillary  \[OpenCurlyDoubleQuote].dat\[CloseCurlyDoubleQuote]  files  should \
be saved in the same folder as this notebook.\
\>", "Text",
 CellChangeTimes->{{3.8213377601330357`*^9, 3.821337813156666*^9}, {
   3.821337938115006*^9, 3.8213379654331083`*^9}, 3.8340338926213093`*^9, {
   3.834033987268515*^9, 3.834034019846179*^9}, {3.8340373892959833`*^9, 
   3.8340374733024197`*^9}, {3.836624899268365*^9, 3.8366249022706656`*^9}, {
   3.8366249329551463`*^9, 3.8366249348498507`*^9}, {3.8490743241421013`*^9, 
   3.8490743553861237`*^9}, {3.853841453399234*^9, 
   3.853841494543543*^9}},ExpressionUUID->"0be23f5d-893f-47f7-8c49-\
10cfb2016ccb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"notebookdir", "=", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", "notebookdir", "]"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Changes", " ", "your", " ", "working", " ", "directory", " ", "to", " ", 
    "the", " ", "actual", " ", "location", " ", "of", " ", "this", " ", 
    "notebook"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", "\"\<gADp4totsimp.dat\>\"", "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"EOMS", " ", "gA"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", "\"\<SelfenergyDp4tot.dat\>\"", "]"}], ";"}], " ", 
  RowBox[{"(*", " ", "Selfenergy", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", "\"\<dZDp4tot.dat\>\"", "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"total", " ", "dZ"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", "\"\<totshiftsimp.dat\>\"", "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"EOMS", " ", "LECs", " ", "shifts"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", "\"\<FAp4DtotChPTdefs.dat\>\"", "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Axial", " ", "form", " ", "factor"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.821337941301071*^9, 3.821337983862368*^9}, {
   3.83403390827949*^9, 3.8340339130159483`*^9}, {3.83403744994106*^9, 
   3.834037463031024*^9}, 3.8366249800866785`*^9, {3.849074407040586*^9, 
   3.8490744075469313`*^9}, 3.8538415044251823`*^9, {3.991736805493698*^9, 
   3.991736833752898*^9}, 3.9917470675308723`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"fb70c72c-355a-44ef-8e6c-6089e631b383"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Order by order EOMS ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "A"], TraditionalForm]],ExpressionUUID->
  "348cfebb-0413-4d6f-bd3e-b3fcbcc46c99"]
}], "Section",
 CellChangeTimes->{{3.85384169816372*^9, 3.853841706486109*^9}, {
  3.853844716170209*^9, 3.853844735984749*^9}, {3.853845070261593*^9, 
  3.8538450727662697`*^9}, {3.853847685748517*^9, 3.853847687803319*^9}, {
  3.854101303392043*^9, 3.8541013076800957`*^9}, {3.920437911661789*^9, 
  3.920437912366251*^9}, {3.9917369040267353`*^9, 
  3.991736906573182*^9}},ExpressionUUID->"77e58ebc-927c-406f-8dc2-\
cc181f338d60"],

Cell[TextData[{
 "In this section the axial charge up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "f345b505-19ef-4d4e-a727-a26de78c061b"],
 " with \[CapitalDelta] in EOMS renormalization scheme  is given. It is a \
function of Passarino- Veltman (PaVe) integrals (see appendix C.9  in  \
Advanced Quantum Field Theory by Jorge Crispim Rom\[ATilde]o \
https://porthos.tecnico.ulisboa.pt/Public/textos/tca.pdf)   for the \
notation). Here A0, B0, C0, D0 represent only the ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["MS", "_"], TraditionalForm]],ExpressionUUID->
  "3a72e829-23dc-469e-9c7a-56143d49f114"],
 "-1 renormalized part of the integrals. In order to obtain our results, the \
renormalization scale must be set to ScaleMu->m.  m, m\[CapitalDelta], g \
stand for m0, m\[CapitalDelta]0 and gA0, i.e. the chiral limit values and \
note that h stays for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "A"], TraditionalForm]],ExpressionUUID->
  "c8d1571e-fa0a-45d8-a56c-771d156010e8"],
 ", the \[Pi]N\[CapitalDelta] coupling."
}], "Text",
 CellChangeTimes->{{3.834034385334124*^9, 3.8340345498343487`*^9}, {
   3.834034640023532*^9, 3.834034641298061*^9}, {3.8340352305666*^9, 
   3.834035233427992*^9}, {3.834036177592805*^9, 3.834036213784466*^9}, 
   3.842407764248302*^9, {3.8489985810223627`*^9, 3.848998591990163*^9}, 
   3.849074516692774*^9, {3.849074826266321*^9, 3.849074897279889*^9}, {
   3.8490752042113037`*^9, 3.849075209152182*^9}, {3.849075321760799*^9, 
   3.849075379465637*^9}, {3.849083794594905*^9, 3.849083799860745*^9}, {
   3.8490841824175453`*^9, 3.849084188841259*^9}, {3.853841761228106*^9, 
   3.8538418004796333`*^9}, {3.853848087425363*^9, 3.853848112737035*^9}, {
   3.8539100976112823`*^9, 3.853910119663454*^9}, {3.853927419883606*^9, 
   3.853927421826578*^9}, 3.854101314553584*^9, {3.854101525920123*^9, 
   3.854101533645796*^9}, {3.8545957403046837`*^9, 
   3.854595754411134*^9}},ExpressionUUID->"ed47dc9c-66c7-4ace-8b2a-\
52ca438fabfc"],

Cell["\<\
We give the contributions order by order, separating the wave function \
renormalization contribution (w.f.r.)  at the end. The suffix \
\[OpenCurlyDoubleQuote]nowfsimp\[CloseCurlyDoubleQuote] indicates that has no \
w.f.r. (\[OpenCurlyDoubleQuote]nowf\[CloseCurlyDoubleQuote]) contribution and \
the expression has been simplified (\[OpenCurlyDoubleQuote]simp\
\[CloseCurlyDoubleQuote]). The \[OpenCurlyDoubleQuote];\
\[CloseCurlyDoubleQuote] has to be removed to print the expressions.\
\>", "Text",
 CellChangeTimes->{{3.834034708664217*^9, 3.834034716448728*^9}, {
  3.8340355104341927`*^9, 3.834035511859909*^9}, {3.853842303466056*^9, 
  3.853842380745863*^9}, {3.853844233389716*^9, 3.853844344019862*^9}, {
  3.853844528961544*^9, 3.8538446450093937`*^9}, {3.854101335525674*^9, 
  3.8541013546465054`*^9}, {3.85459577185886*^9, 3.854595794136488*^9}, {
  3.9917368715547857`*^9, 
  3.99173688634814*^9}},ExpressionUUID->"51ac9a8e-14e8-4ab2-8759-\
ce9a5472f987"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", "p", ")"}], TraditionalForm]],ExpressionUUID->
  "a045309d-14ba-4054-adb9-3bbe83bcf12a"],
 "+",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "de24abae-98b1-4ee5-8ba3-2f7a376ad5d8"],
 " \[CapitalDelta]-less contribution"
}], "Subsubsection",
 CellChangeTimes->{
  3.920438049169795*^9},ExpressionUUID->"c7465c04-1f8d-4316-b666-\
89149f7eb8cf"],

Cell[TextData[{
 "-The  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"o", "(", "p", ")"}], "+", 
    RowBox[{"o", "(", 
     SuperscriptBox["p", "3"]}]}], TraditionalForm]],ExpressionUUID->
  "4ae49394-bcb3-4738-8038-ac9189daa78c"],
 ") \[CapitalDelta]-less contribution without w.f.r.:"
}], "Text",
 CellChangeTimes->{{3.854098261723185*^9, 3.854098270797049*^9}, 
   3.85410215429529*^9, {3.8541024601312943`*^9, 3.854102465417241*^9}, {
   3.854777931252057*^9, 3.854777952469138*^9}, {3.920437501265038*^9, 
   3.920437503946644*^9}},ExpressionUUID->"7f2e0018-b02a-4723-96ad-\
2374ba954db8"],

Cell[BoxData[
 RowBox[{"gADlessp3nowfsimp", ";"}]], "Input",
 CellChangeTimes->{3.8545956293891897`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"7de9623f-24b2-4538-a026-69c384200047"],

Cell[TextData[{
 "- The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "b017bfa5-14fd-4ca8-858b-9f47c7acfae0"],
 " \[CapitalDelta]-less contribution to the w.f. renormalization constant \
dZ:"
}], "Text",
 CellChangeTimes->{{3.854097996966012*^9, 3.854098007207016*^9}, {
  3.8540982819815083`*^9, 3.85409828266107*^9}, {3.854102199146386*^9, 
  3.854102237352021*^9}},ExpressionUUID->"ce3cb5bf-d0ea-4813-ab35-\
386b698006f3"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"dZDlessp3", ";"}]}]], "Input",
 CellChangeTimes->{{3.8540980617189493`*^9, 3.854098107285714*^9}, {
   3.8540981492442923`*^9, 3.8540981575807533`*^9}, {3.854098240393117*^9, 
   3.854098240830111*^9}, 3.854098422678204*^9, 3.854098534430791*^9, 
   3.854595631738145*^9, 3.854793400770259*^9, 3.854793698829186*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"0784ea86-9fd5-4013-8551-120aee16688b"],

Cell[TextData[{
 "-The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "0b711a3a-e414-4568-ad69-e2497d32438d"],
 "  \[CapitalDelta]-less contribution including w.f. renormalization:"
}], "Text",
 CellChangeTimes->{{3.8540979727431993`*^9, 3.8540979747512007`*^9}, 
   3.854098255509622*^9, {3.854098391769931*^9, 3.85409839662013*^9}, 
   3.854102395601173*^9},ExpressionUUID->"aa10b5f4-8811-4cd8-8bdf-\
5c4241ea1867"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gADlessp3simp", ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{"gADlessp3nowfsimp", "+", 
     RowBox[{"g", " ", "dZDlessp3"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.854097966070999*^9, 3.85409796679179*^9}, {
  3.854098016327387*^9, 3.8540980224229317`*^9}, {3.854098167416841*^9, 
  3.8540981704223146`*^9}, {3.854098401422772*^9, 3.8540984258125563`*^9}, {
  3.854098549153143*^9, 3.8540985544246063`*^9}, {3.854101623852335*^9, 
  3.854101633531622*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"62aeaad7-3e93-4011-82bf-fd148e982b75"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "465c4ac3-85e1-4ee9-809a-95d7542c134f"],
 "  \[CapitalDelta] -less contribution"
}], "Subsubsection",
 CellChangeTimes->{
  3.9204380609094267`*^9},ExpressionUUID->"cbecdb03-02a9-4750-8489-\
04f6eadc3fb5"],

Cell[TextData[{
 "-The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"]}], TraditionalForm]],ExpressionUUID->
  "2bcbd9f3-131c-4d17-b30b-c672caa4ad08"],
 ") \[CapitalDelta]-less contribution without w.f.r.:"
}], "Text",
 CellChangeTimes->{{3.854098261723185*^9, 3.854098270797049*^9}, 
   3.854102164170022*^9, {3.854777971333097*^9, 3.8547779843163424`*^9}, {
   3.920437508393683*^9, 
   3.9204375116426153`*^9}},ExpressionUUID->"28780820-5736-41a4-a545-\
ed7b395996fa"],

Cell[BoxData[
 RowBox[{"gADlessp4nowfsimp", ";"}]], "Input",
 CellChangeTimes->{3.8540986846722507`*^9, 3.854098769151824*^9, 
  3.8545956214050198`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"518967fc-d574-4938-aa98-c8a59459da34"],

Cell[TextData[{
 "- The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "4d0191cf-12ab-4b3a-a605-c7d4a9a50433"],
 " \[CapitalDelta]-less contribution to the w.f. renormalization constant \
dZ:"
}], "Text",
 CellChangeTimes->{{3.854097996966012*^9, 3.854098007207016*^9}, {
  3.8540982819815083`*^9, 3.85409828266107*^9}, {3.854102199146386*^9, 
  3.854102237352021*^9}, {3.920354311690545*^9, 
  3.9203543125146646`*^9}},ExpressionUUID->"01374f06-1dff-4c8d-9aad-\
e6157c241eef"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"dZDlessp4", ";"}]}]], "Input",
 CellChangeTimes->{{3.8540980617189493`*^9, 3.854098107285714*^9}, {
   3.8540981492442923`*^9, 3.8540981575807533`*^9}, {3.854098240393117*^9, 
   3.854098240830111*^9}, 3.854098422678204*^9, 3.854098534430791*^9, {
   3.8540988691919107`*^9, 3.854098869424284*^9}, 3.854595625068079*^9, 
   3.8547925351393003`*^9, 3.854792573585121*^9, 3.85479339523151*^9, 
   3.85479358675248*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"c407df11-1119-4811-8cd3-0b841587a8f2"],

Cell[TextData[{
 "-The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "eacb4144-5ec9-4ffa-986f-2556f7140f29"],
 "  \[CapitalDelta]-less contribution including w.f. renormalization:"
}], "Text",
 CellChangeTimes->{{3.8540979727431993`*^9, 3.8540979747512007`*^9}, 
   3.854098255509622*^9, {3.854098391769931*^9, 3.85409839662013*^9}, {
   3.854102377381604*^9, 
   3.8541023919509478`*^9}},ExpressionUUID->"9038164a-ce0e-4448-80cb-\
a1cfdbca63b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gADlessp4simp", ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{"gADlessp4nowfsimp", "+", 
     RowBox[{"g", " ", "dZDlessp4"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.854097966070999*^9, 3.85409796679179*^9}, {
  3.854098016327387*^9, 3.8540980224229317`*^9}, {3.854098167416841*^9, 
  3.8540981704223146`*^9}, {3.854098401422772*^9, 3.8540984258125563`*^9}, {
  3.854098549153143*^9, 3.8540985544246063`*^9}, {3.854098874544053*^9, 
  3.8540988795524883`*^9}, {3.854101655918056*^9, 3.854101689101017*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"5642c6d5-8ac1-4be9-86d7-d330e981eb43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "eea994e5-f026-425a-b90e-dc92bf10a702"],
 " internal \[CapitalDelta] contribution"
}], "Subsubsection",
 CellChangeTimes->{
  3.920438072299677*^9},ExpressionUUID->"174e122f-6c8d-41fa-8e70-\
d10e15553bb6"],

Cell[TextData[{
 "-The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "3"]}], TraditionalForm]],ExpressionUUID->
  "ce6d671a-4caa-4066-9bd7-31ec6bb1c504"],
 ") internal \[CapitalDelta] contribution without w.f.r.:"
}], "Text",
 CellChangeTimes->{{3.854098261723185*^9, 3.854098270797049*^9}, 
   3.854102172497451*^9, {3.8547779936590853`*^9, 3.854778009796505*^9}, {
   3.92043751671489*^9, 
   3.92043752069063*^9}},ExpressionUUID->"0c8091a3-bda7-4b69-a40a-\
cf38d8b41f9e"],

Cell[BoxData[
 RowBox[{"gADp3nowfsimp", ";"}]], "Input",
 CellChangeTimes->{
  3.854098982714376*^9, 3.854099141816958*^9, 3.854102316956409*^9, 
   3.8541025818814907`*^9, 3.854595610986435*^9, {3.8547925571456337`*^9, 
   3.854792559773748*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"24199d5d-acc3-44a2-afc4-4c29db8c5087"],

Cell[TextData[{
 "- The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "37da86cf-0304-4459-a1e3-3e10068397a5"],
 " internal \[CapitalDelta] contribution to the w.f. renormalization constant \
dZ:"
}], "Text",
 CellChangeTimes->{{3.854097996966012*^9, 3.854098007207016*^9}, {
  3.8540982819815083`*^9, 3.85409828266107*^9}, {3.854102199146386*^9, 
  3.85410225688098*^9}},ExpressionUUID->"930bac8a-1fc0-4d1b-b0eb-\
008a8c8c42c4"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"dZDintermediatep3", ";"}]}]], "Input",
 CellChangeTimes->{{3.8540980617189493`*^9, 3.854098107285714*^9}, {
   3.8540981492442923`*^9, 3.8540981575807533`*^9}, {3.854098240393117*^9, 
   3.854098240830111*^9}, 3.854098422678204*^9, 3.854098534430791*^9, 
   3.854099121011997*^9, 3.85410231354852*^9, 3.854102584098936*^9, 
   3.854595615210413*^9, {3.854792561788211*^9, 3.854792565602515*^9}, 
   3.8547935159072437`*^9, 3.854793575075601*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"e8f4bac9-6e19-415b-8b3b-37e2f4c2848b"],

Cell[TextData[{
 "-The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "3ef6e5c2-014c-422e-ab9b-e9c72a7b5e9a"],
 "  internal \[CapitalDelta] contribution including w.f. renormalization:"
}], "Text",
 CellChangeTimes->{{3.8540979727431993`*^9, 3.8540979747512007`*^9}, 
   3.854098255509622*^9, {3.854098391769931*^9, 3.85409839662013*^9}, {
   3.8541023323146276`*^9, 
   3.854102365729528*^9}},ExpressionUUID->"bb10e700-2690-4e74-a678-\
74666740aa42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gADp3simp", ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{"gADp3nowfsimp", "+", 
     RowBox[{"g", " ", "dZDintermediatep3"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.854097966070999*^9, 3.85409796679179*^9}, {
  3.854098016327387*^9, 3.8540980224229317`*^9}, {3.854098167416841*^9, 
  3.8540981704223146`*^9}, {3.854098401422772*^9, 3.8540984258125563`*^9}, {
  3.854098549153143*^9, 3.8540985544246063`*^9}, {3.8540991272802067`*^9, 
  3.854099156789791*^9}, {3.8541016751176157`*^9, 3.854101684710175*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"89440fd8-7417-4f46-b4b0-5df91540c910"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "acb1b2dc-7b6c-4e2d-b2d7-54a7e319911a"],
 " internal \[CapitalDelta] contribution"
}], "Subsubsection",
 CellChangeTimes->{
  3.9204380884488688`*^9},ExpressionUUID->"b09cc013-9b6d-482b-9670-\
2ac424eb5e29"],

Cell[TextData[{
 "-The internal \[CapitalDelta] contribution without  wave function \
renormalization (w.f.r.) term up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"]}], TraditionalForm]],ExpressionUUID->
  "f1aa90a3-ff6b-4276-a957-e455413944fc"],
 ") :"
}], "Text",
 CellChangeTimes->{{3.854098261723185*^9, 3.854098270797049*^9}, 
   3.854102179428665*^9, {3.854778022533115*^9, 3.854778031436225*^9}, {
   3.9203546753096857`*^9, 3.920354676684593*^9}, 
   3.920437490819047*^9},ExpressionUUID->"70886bb8-94b1-41cc-8e9b-\
06df0a739218"],

Cell[BoxData[
 RowBox[{"gADp4nowfsimp", ";"}]], "Input",
 CellChangeTimes->{{3.854097628141987*^9, 3.854097637234354*^9}, 
   3.854097710637116*^9, 3.854097836748073*^9, {3.85409823395315*^9, 
   3.8540982365176477`*^9}, 3.854101698208946*^9, 3.854102273646227*^9, 
   3.854102587093705*^9, 3.920437483500883*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"209fba78-6f5a-4577-ac88-4b05f3180d33"],

Cell[TextData[{
 "- The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "559c3ea3-41ba-4ccd-bcbe-0f85fe030582"],
 " internal \[CapitalDelta] contribution to the w.f. renormalization constant \
dZ:"
}], "Text",
 CellChangeTimes->{{3.854097996966012*^9, 3.854098007207016*^9}, {
  3.8540982819815083`*^9, 3.85409828266107*^9}, {3.854102199146386*^9, 
  3.8541022673311853`*^9}},ExpressionUUID->"aabbdec5-2a91-42b9-a0ce-\
73f5addc4923"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"dZDintermediatep4", ";"}]}]], "Input",
 CellChangeTimes->{{3.8540980617189493`*^9, 3.854098107285714*^9}, {
   3.8540981492442923`*^9, 3.8540981575807533`*^9}, {3.854098240393117*^9, 
   3.854098240830111*^9}, 3.8541017014708977`*^9, 3.854102276428873*^9, 
   3.854102590501707*^9, 3.920437486096363*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"5be4a894-9c2c-44d4-a3db-13caee0e03cf"],

Cell[TextData[{
 "-The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "993c8923-502b-4fc9-b0f4-c5dbc5714296"],
 "  internal \[CapitalDelta] contribution including w.f. renormalization:"
}], "Text",
 CellChangeTimes->{{3.8540979727431993`*^9, 3.8540979747512007`*^9}, 
   3.854098255509622*^9, {3.854102370784536*^9, 
   3.854102372613448*^9}},ExpressionUUID->"25d1cb9c-06a8-4c5f-8eba-\
fc20a08fa383"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gADp4simp", ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{"gADp4nowfsimp", "+", 
     RowBox[{"g", " ", "dZDintermediatep4"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.854097966070999*^9, 3.85409796679179*^9}, {
   3.854098016327387*^9, 3.8540980224229317`*^9}, {3.854098167416841*^9, 
   3.8540981704223146`*^9}, {3.8541017070390463`*^9, 3.854101713630069*^9}, 
   3.854102310148003*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"6a3ad724-4628-47e4-82cf-a7afa7acb4f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Total up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "7fcaa015-f68a-4bf5-88bc-25fab92a1355"],
 " including explicit \[CapitalDelta]"
}], "Subsubsection",
 CellChangeTimes->{
  3.920438105049305*^9},ExpressionUUID->"c1651aa8-5a5e-4d3c-bedc-\
9c803aa58210"],

Cell[TextData[{
 "The expression of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "A"], TraditionalForm]],ExpressionUUID->
  "74f980eb-aa85-401d-bf5e-db87cc637a98"],
 " up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "ea6836c4-f334-49c1-9498-2bbd8365381e"],
 " with explicit \[CapitalDelta] (as a function of the Passarino-Veltman \
integrals) is:"
}], "Text",
 CellChangeTimes->{{3.853844763111465*^9, 3.853844794825017*^9}, {
   3.853844834321013*^9, 3.853844846584648*^9}, {3.853844922000353*^9, 
   3.853844925277265*^9}, 
   3.854101470280254*^9},ExpressionUUID->"b5d942ec-19ee-4e4e-a132-\
cb8a136679cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gADp4totsimp", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"=", " ", 
    RowBox[{
    "gADlessp3simp", "+", "gADlessp4simp", "+", "gADp3simp", "+", 
     "gADp4simp"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.854099496145997*^9, 3.854099569425941*^9}, {
   3.854099675369975*^9, 3.854099676189447*^9}, {3.854101574340351*^9, 
   3.8541015791128273`*^9}, 3.854102305531806*^9, {3.854102603784913*^9, 
   3.854102640247828*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"b9d6d7cf-9d64-4d0c-95e7-e8055e42122a"],

Cell[TextData[{
 "In order to get the explicit expressions in term of the PaVe ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["MS", "_"], TraditionalForm]],ExpressionUUID->
  "8e896f41-ae87-46e6-8298-0de2312feebf"],
 "-1 renormalized functions, we apply the \[OpenCurlyDoubleQuote]PXn2\
\[CloseCurlyDoubleQuote] function. The full ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "A"], TraditionalForm]],ExpressionUUID->
  "280816be-c218-4a07-8aa7-f573dab59666"],
 " up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "934d1a05-b05c-41eb-95b1-e68d6222a09c"],
 " with \[CapitalDelta], gAp4Dfullexp, is given by:"
}], "Text",
 CellChangeTimes->{
  3.853844871549658*^9},ExpressionUUID->"64f10325-536a-4445-99e3-\
b04cba1467e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gADp4totsimpexp", ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"=", 
     RowBox[{
      RowBox[{"PXn2", "[", "gADp4totsimp", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"ScaleMu", "\[Rule]", " ", "m"}], "}"}]}]}], ";"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{
  3.854099650705081*^9, {3.854101587281877*^9, 3.8541015906933317`*^9}, 
   3.854102300995879*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"dfbf939c-c47a-4af2-b772-974448f9aba7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["LEC evaluation", "Subsubsection",
 CellChangeTimes->{{3.854102658333467*^9, 3.8541026614862223`*^9}, {
  3.990845287112996*^9, 3.9908452889120417`*^9}, {3.9908453824152822`*^9, 
  3.9908453840825872`*^9}},ExpressionUUID->"1b79b31a-6850-4429-a075-\
cd1b0996c777"],

Cell[TextData[{
 "Evaluation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "A"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0d3db9cb-9e22-4eaf-adde-5efdd78f1b97"],
 "(",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "\[Pi]"], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5ffcd0a1-9691-4939-887d-35f5841d2b63"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "aeead4fb-7100-4b20-8861-743152c93b3d"],
 " with \[CapitalDelta] from this work:"
}], "Text",
 CellChangeTimes->{{3.8340355774121428`*^9, 3.8340355809497137`*^9}, {
  3.83403629860784*^9, 3.834036310213478*^9}, {3.834036346641118*^9, 
  3.8340363499611683`*^9}, {3.849065912837532*^9, 3.849065915030829*^9}, {
  3.920437588113695*^9, 3.920437589658004*^9}, {3.99084529636544*^9, 
  3.9908453060292473`*^9}, {3.990846563780243*^9, 3.990846582757682*^9}, {
  3.991737243905036*^9, 
  3.991737265309004*^9}},ExpressionUUID->"814f76bf-a09c-44bd-ac57-\
63ca36dbfb63"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c4b4shift", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c4", "\[Rule]", 
      RowBox[{"c4b", "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", "c3"}]}]}], ",", 
     RowBox[{"b4", "\[Rule]", 
      RowBox[{"b4b", "-", 
       RowBox[{
        RowBox[{"12", "/", "13"}], " ", "b5"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"massphys", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mNphys", "\[Rule]", " ", "0.939"}], ",", " ", 
     RowBox[{"Mphys", "\[Rule]", " ", "0.135"}], ",", 
     RowBox[{"m\[CapitalDelta]phys", "\[Rule]", " ", "1.232"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Meiscip4\[CapitalDelta]full", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "\[Rule]", " ", 
      RowBox[{"-", "1.15"}]}], ",", 
     RowBox[{"c2", "\[Rule]", " ", "1.57"}], ",", " ", 
     RowBox[{"c3", "\[Rule]", " ", 
      RowBox[{"-", "2.54"}]}], ",", 
     RowBox[{"c4", "\[Rule]", "2.61"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]p4pars", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "\[Rule]", "1.2356"}], ",", 
     RowBox[{"d16", "\[Rule]", 
      RowBox[{"-", "0.81967"}]}], ",", 
     RowBox[{"d22", "\[Rule]", "1.097545"}], ",", " ", 
     RowBox[{"h", "\[Rule]", " ", "1.35"}], ",", "  ", 
     RowBox[{"g1", "\[Rule]", "0.401063"}], ",", " ", 
     RowBox[{"a1", "\[Rule]", " ", "0.90"}], ",", 
     RowBox[{"b1", "\[Rule]", 
      RowBox[{"-", "0.33396"}]}], ",", 
     RowBox[{"b2", "\[Rule]", "2.598902"}], ",", 
     RowBox[{"b4b", "\[Rule]", 
      RowBox[{"-", "13.0420"}]}], ",", 
     RowBox[{"b5", "\[Rule]", " ", "0"}], ",", 
     RowBox[{"b7", "\[Rule]", " ", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m0NDfull", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"mNphys", "+", 
      RowBox[{"4", " ", "c1", " ", 
       SuperscriptBox["Mphys", "2"]}]}], "/.", 
     "Meiscip4\[CapitalDelta]full"}], "/.", "massphys"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m0\[CapitalDelta]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"m\[CapitalDelta]phys", "-", " ", 
      RowBox[{"4", " ", "a1", " ", 
       SuperscriptBox["Mphys", "2"]}]}], "/.", "\[CapitalDelta]p4pars"}], "/.",
     "massphys"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"param0Dfull", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", " ", "m0NDfull"}], ",", 
     RowBox[{"m\[CapitalDelta]", "\[Rule]", " ", "m0\[CapitalDelta]"}], ",", 
     " ", 
     RowBox[{"F", "\[Rule]", " ", "0.0922"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.819949998732236*^9, 3.81995004472822*^9}, 
   3.819950126178135*^9, 3.820149018220495*^9, 3.834036330672216*^9, {
   3.8340375889971867`*^9, 3.834037589543005*^9}, {3.849076115141836*^9, 
   3.849076166748509*^9}, {3.849087318018526*^9, 3.849087333090804*^9}, {
   3.9908463514686117`*^9, 3.9908463802545633`*^9}, 3.990846416949815*^9, 
   3.990846474411106*^9, {3.9908465377482347`*^9, 3.9908465483259*^9}, {
   3.991736966820547*^9, 3.991736976692198*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"864919f6-678e-4e80-9cf9-0bafa1b5ff3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gADp4eval", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"gADp4totsimpexp", "/.", "param0Dfull"}], "/.", 
       "Meiscip4\[CapitalDelta]full"}], "/.", "c4b4shift"}], "/.", 
     "\[CapitalDelta]p4pars"}], "/.", "param0Dfull"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.831614679255493*^9, 3.831614702190743*^9}, {
   3.831618648075721*^9, 3.831618651488882*^9}, {3.832128072164782*^9, 
   3.832128086249571*^9}, 3.833249582112101*^9, 3.833364275643818*^9, 
   3.834035899038033*^9, 3.834036122710169*^9, {3.853582142321334*^9, 
   3.853582144695673*^9}, 3.853583364834839*^9, {3.991737117169264*^9, 
   3.991737146694173*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"21a88c85-a4c7-4218-9388-4594027697e2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", "gADp4eval", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", "0", ",", "0.45"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["M", "\[Pi]"], ",", 
      SubscriptBox["g", "A"]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.831619143129438*^9, 3.831619154781246*^9}, {
   3.8321281279464912`*^9, 3.8321281412777033`*^9}, {3.834035640780403*^9, 
   3.834035649034748*^9}, 3.85358214853765*^9, 3.853583368130624*^9, 
   3.991737122210153*^9, {3.991737348298798*^9, 3.991737372044722*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"0a63540f-6683-42dd-942a-717e8aa43181"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV13k4lOsbB3DLpBAGGZOEpg4tUkkl4taiI9lStCHKzkF+orJUomzZoiSk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        "]], LineBox[CompressedData["
1:eJwV1ns8VNsXAHCREpIKKW9Kk1y50eMnWnIVaUJ5TR4lyivlUSSJqeuRPFKp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        "]]},
      Annotation[#, "Charting`Private`Tag$14258#1"]& ], {}}, {}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      TagBox[
       SubscriptBox[
        TagBox["M", HoldForm], "\[Pi]"], HoldForm], TraditionalForm], 
     FormBox[
      TagBox[
       SubscriptBox["g", "A"], HoldForm], TraditionalForm]},
   AxesOrigin->{0, 0},
   BaseStyle->{FontFamily -> "Arial"},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 0.4499999908163265}, {0., 2.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   Ticks->{Automatic, Automatic}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.853582152948154*^9, 3.853583218516683*^9, 3.853583368442958*^9, 
   3.853583563102591*^9, 3.8535837854387083`*^9, 3.8538276071014*^9, 
   3.8538408499939613`*^9, 3.8540819870261393`*^9, 3.854099845206163*^9, 
   3.854101000910623*^9, 3.854102087910123*^9, 3.85459559430702*^9, 
   3.854791339731666*^9, 3.865503240068178*^9, 3.865503857248084*^9, 
   3.865503912369768*^9, 3.865504412377387*^9, 3.865505805781357*^9, 
   3.920353112491288*^9, 3.920436035422633*^9, 3.920437548866413*^9, 
   3.920438678757279*^9, 3.920451976609047*^9, 3.920452138239106*^9, 
   3.9205164107524137`*^9, 3.990845145531649*^9, 3.990846432263385*^9, 
   3.990846483334381*^9, 3.991737149739835*^9, {3.9917373689790897`*^9, 
   3.991737372989626*^9}, 3.991747073589316*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"238e5307-5ee6-49aa-9a73-005b18d37e9d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Order by order EOMS ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "A"], TraditionalForm]],ExpressionUUID->
  "9140b0f6-6694-4825-8f42-de62cfdc473e"]
}], "Section",
 CellChangeTimes->{{3.85384169816372*^9, 3.853841706486109*^9}, {
  3.853844716170209*^9, 3.853844735984749*^9}, {3.853845070261593*^9, 
  3.8538450727662697`*^9}, {3.853847685748517*^9, 3.853847687803319*^9}, {
  3.854101303392043*^9, 3.8541013076800957`*^9}, {3.920437907611136*^9, 
  3.920437909811284*^9}},ExpressionUUID->"6e1c2447-efd1-44df-a760-\
de7f765ff55d"],

Cell[TextData[{
 "Expressions of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "A"], TraditionalForm]],ExpressionUUID->
  "958b7b7a-cdd5-4706-83de-44ed09a9bea7"],
 " from different orders.  The \[OpenCurlyDoubleQuote];\
\[CloseCurlyDoubleQuote] has to be removed to print the expressions."
}], "Text",
 CellChangeTimes->{{3.920516458201735*^9, 3.9205164713234*^9}, {
  3.991736893802655*^9, 
  3.991736894513509*^9}},ExpressionUUID->"61c4dee1-e41b-48e8-a1c4-\
d977367d3d85"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", "p", ")"}], TraditionalForm]],ExpressionUUID->
  "cee08de3-8afa-4475-9d52-5d5df6391c2e"],
 "+",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "7dacfbcf-cb7a-49d7-8818-3aa9968ac083"],
 " \[CapitalDelta]-less contribution"
}], "Subsubsection",
 CellChangeTimes->{{3.920354233497653*^9, 
  3.920354233674556*^9}},ExpressionUUID->"bbe1fec3-0a32-4291-888b-\
d85b1b29bb2d"],

Cell[TextData[{
 "-The  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"o", "(", "p", ")"}], "+", 
    RowBox[{"o", "(", 
     SuperscriptBox["p", "3"]}]}], TraditionalForm]],ExpressionUUID->
  "2fd335b7-71fd-4768-a104-78458a452517"],
 ") \[CapitalDelta]-less contribution without w.f.r.:"
}], "Text",
 CellChangeTimes->{{3.854098261723185*^9, 3.854098270797049*^9}, 
   3.85410215429529*^9, {3.8541024601312943`*^9, 3.854102465417241*^9}, {
   3.854777931252057*^9, 3.854777952469138*^9}, {3.920353214986348*^9, 
   3.9203532320826197`*^9}},ExpressionUUID->"a58185c0-65ad-4549-9ec3-\
296a4c6f8ce1"],

Cell[BoxData[
 RowBox[{"FAp3Dlessnowf", ";"}]], "Input",
 CellChangeTimes->{3.920516485183655*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"f5d96fc2-4007-4939-ad5c-a5d0a42664dd"],

Cell[TextData[{
 " The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "b0177f72-c29d-434d-9131-b7fdbb7192ef"],
 " \[CapitalDelta]-less contribution to the w.f. renormalization constant \
dZ:"
}], "Text",
 CellChangeTimes->{{3.854097996966012*^9, 3.854098007207016*^9}, {
  3.8540982819815083`*^9, 3.85409828266107*^9}, {3.854102199146386*^9, 
  3.854102237352021*^9}},ExpressionUUID->"2331cc21-bb3b-4886-85f7-\
07e2bd23ed70"],

Cell[BoxData[
 RowBox[{"dZDlessp3", ";"}]], "Input",
 CellChangeTimes->{{3.8540980617189493`*^9, 3.854098107285714*^9}, {
   3.8540981492442923`*^9, 3.8540981575807533`*^9}, {3.854098240393117*^9, 
   3.854098240830111*^9}, 3.854098422678204*^9, 3.854098534430791*^9, 
   3.854595631738145*^9, 3.854793400770259*^9, 3.854793698829186*^9, 
   3.920516488662829*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"508193ea-d2a1-4418-9983-a1095724a631"],

Cell[TextData[{
 "-The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "64918524-6115-44d1-be8c-40b6d1f1f12e"],
 "  \[CapitalDelta]-less contribution including w.f. renormalization:"
}], "Text",
 CellChangeTimes->{{3.8540979727431993`*^9, 3.8540979747512007`*^9}, 
   3.854098255509622*^9, {3.854098391769931*^9, 3.85409839662013*^9}, 
   3.854102395601173*^9},ExpressionUUID->"402def0c-2453-4e6c-a801-\
a4a52bbf1f77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FAp3Dless", "=", 
   RowBox[{"FAp3Dlessnowf", "+", 
    RowBox[{"g", " ", "dZDlessp3"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.920353867750576*^9, 3.920353871373303*^9}, {
   3.9203539396554728`*^9, 3.92035394686331*^9}, {3.920354210259118*^9, 
   3.9203542113286457`*^9}, 3.920516491983109*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"99ccf624-5a18-4226-b4ae-bdd933f90985"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "3c0265ff-a06c-4f58-9c2f-162a540ca43f"],
 "  \[CapitalDelta] -less contribution"
}], "Subsubsection",
 CellChangeTimes->{{3.920354584078721*^9, 
  3.92035459842599*^9}},ExpressionUUID->"9f59d4e9-2516-4e28-91e8-\
3efcdc4f5f37"],

Cell[TextData[{
 "-The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"]}], TraditionalForm]],ExpressionUUID->
  "30eace54-d571-4c15-93a4-085dbaf54a8f"],
 ") \[CapitalDelta]-less contribution without w.f.r.:"
}], "Text",
 CellChangeTimes->{{3.854098261723185*^9, 3.854098270797049*^9}, 
   3.854102164170022*^9, {3.854777971333097*^9, 3.8547779843163424`*^9}, {
   3.920354271513977*^9, 
   3.9203542796180058`*^9}},ExpressionUUID->"d5afd629-9c09-45e6-bc38-\
bba89f80dd22"],

Cell[BoxData[
 RowBox[{"FAp4Dlessnowf", ";"}]], "Input",
 CellChangeTimes->{{3.9203542874736834`*^9, 3.920354287800661*^9}, 
   3.920516496039219*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"24a24f65-6182-46f5-8652-8e61471ee42c"],

Cell[TextData[{
 "- The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "b94ceb10-b190-48c6-95c2-35272ca89fda"],
 " \[CapitalDelta]-less contribution to the w.f. renormalization constant \
dZ:"
}], "Text",
 CellChangeTimes->{{3.854097996966012*^9, 3.854098007207016*^9}, {
  3.8540982819815083`*^9, 3.85409828266107*^9}, {3.854102199146386*^9, 
  3.854102237352021*^9}, {3.920354311690545*^9, 
  3.9203543125146646`*^9}},ExpressionUUID->"70f81a90-e234-4381-b964-\
5060103ce827"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"dZDlessp4", ";"}]}]], "Input",
 CellChangeTimes->{{3.8540980617189493`*^9, 3.854098107285714*^9}, {
   3.8540981492442923`*^9, 3.8540981575807533`*^9}, {3.854098240393117*^9, 
   3.854098240830111*^9}, 3.854098422678204*^9, 3.854098534430791*^9, {
   3.8540988691919107`*^9, 3.854098869424284*^9}, 3.854595625068079*^9, 
   3.8547925351393003`*^9, 3.854792573585121*^9, 3.85479339523151*^9, 
   3.85479358675248*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"65a37c65-fe76-496e-a71a-29f16c471f11"],

Cell[TextData[{
 "-The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "2801e2e7-2e0e-42f7-8327-771bd249e1df"],
 "  \[CapitalDelta]-less contribution including w.f. renormalization:"
}], "Text",
 CellChangeTimes->{{3.8540979727431993`*^9, 3.8540979747512007`*^9}, 
   3.854098255509622*^9, {3.854098391769931*^9, 3.85409839662013*^9}, {
   3.854102377381604*^9, 
   3.8541023919509478`*^9}},ExpressionUUID->"e4da0018-8130-43ca-a3cd-\
b498aa042d24"],

Cell[BoxData[
 RowBox[{"FAp4Dless", 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{"FAp4Dlessnowf", "+", 
     RowBox[{"g", " ", "dZDlessp4"}]}]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.920354348176546*^9, 3.920354360743552*^9}, 
   3.9205164999342117`*^9, 3.920516530871039*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"7f67e04f-3fd4-4895-a8ca-be6f9ff0495a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "75c3ea92-f4cb-4e5d-a8d1-54d6e59c5734"],
 " internal \[CapitalDelta] contribution"
}], "Subsubsection",
 CellChangeTimes->{
  3.920354584078721*^9},ExpressionUUID->"98877b01-c940-4cdb-b40a-\
28ceaa88d994"],

Cell[TextData[{
 "-The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "3"]}], TraditionalForm]],ExpressionUUID->
  "476d0192-d536-41f8-9f20-06f7f07c6374"],
 ") internal \[CapitalDelta] contribution without w.f.r.:"
}], "Text",
 CellChangeTimes->{{3.854098261723185*^9, 3.854098270797049*^9}, 
   3.854102172497451*^9, {3.8547779936590853`*^9, 3.854778009796505*^9}, {
   3.9203544361841803`*^9, 
   3.920354442480012*^9}},ExpressionUUID->"bf8199de-2393-48ee-bb4d-\
63e2a2a4735c"],

Cell[BoxData[
 RowBox[{"FAp3Dintermnowf", ";"}]], "Input",
 CellChangeTimes->{3.920354486730743*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"a3e3f82e-ffaa-47be-8c3b-50247040df77"],

Cell[TextData[{
 "- The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "1e86c4e3-29cb-46c7-941d-6c85379aac12"],
 " internal \[CapitalDelta] contribution to the w.f. renormalization constant \
dZ:"
}], "Text",
 CellChangeTimes->{{3.854097996966012*^9, 3.854098007207016*^9}, {
  3.8540982819815083`*^9, 3.85409828266107*^9}, {3.854102199146386*^9, 
  3.85410225688098*^9}},ExpressionUUID->"308ffb42-c073-4873-9c4a-\
96a4c5efa464"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"dZDintermediatep3", ";"}]}]], "Input",
 CellChangeTimes->{{3.8540980617189493`*^9, 3.854098107285714*^9}, {
   3.8540981492442923`*^9, 3.8540981575807533`*^9}, {3.854098240393117*^9, 
   3.854098240830111*^9}, 3.854098422678204*^9, 3.854098534430791*^9, 
   3.854099121011997*^9, 3.85410231354852*^9, 3.854102584098936*^9, 
   3.854595615210413*^9, {3.854792561788211*^9, 3.854792565602515*^9}, 
   3.8547935159072437`*^9, 3.854793575075601*^9, {3.920354481337647*^9, 
   3.920354489470027*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"e0441c6c-eb8a-4b00-b69f-6d4fa202fd67"],

Cell[TextData[{
 "-The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "84ea25e8-5baa-4af0-b5ef-4edfd44b70de"],
 "  internal \[CapitalDelta] contribution including w.f. renormalization:"
}], "Text",
 CellChangeTimes->{{3.8540979727431993`*^9, 3.8540979747512007`*^9}, 
   3.854098255509622*^9, {3.854098391769931*^9, 3.85409839662013*^9}, {
   3.8541023323146276`*^9, 
   3.854102365729528*^9}},ExpressionUUID->"d38fcb37-4c43-413d-b887-\
d4e9cb8927d0"],

Cell[BoxData[
 RowBox[{"FAp3Dinterm", 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{"FAp3Dintermnowf", "+", 
     RowBox[{"g", " ", "dZDintermediatep3"}]}]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.920354494935598*^9, 3.920354504530196*^9}, 
   3.9203545354690657`*^9, 3.9205165252273893`*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"5e8075e1-b4e5-450b-9a25-ed06b7d6af0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "ca629ba0-6b0b-49ce-9b10-d86ee421516d"],
 " internal \[CapitalDelta] contribution"
}], "Subsubsection",
 CellChangeTimes->{
  3.920354574771223*^9},ExpressionUUID->"8b6b39c4-9e74-4241-abfe-\
0836661bf686"],

Cell["-The internal \[CapitalDelta] contribution without w.f.r.:", "Text",
 CellChangeTimes->{{3.854098261723185*^9, 3.854098270797049*^9}, 
   3.854102179428665*^9, {3.854778022533115*^9, 3.854778031436225*^9}, {
   3.920354646614047*^9, 3.9203546480854673`*^9}, 
   3.920354693470188*^9},ExpressionUUID->"fc00f09d-adbe-4d05-879a-\
589238f9193d"],

Cell[BoxData[
 RowBox[{"FAp4Dintermnowf", ";"}]], "Input",
 CellChangeTimes->{{3.9203547194504433`*^9, 3.920354719789208*^9}, {
  3.920438129460688*^9, 3.920438137038793*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"a61dbf07-8a17-4c46-bd53-d7173cb7ce0f"],

Cell[TextData[{
 "- The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "c7ff61bb-4620-43f0-803c-d85ffbae91d1"],
 " internal \[CapitalDelta] contribution to the w.f. renormalization constant \
dZ:"
}], "Text",
 CellChangeTimes->{{3.854097996966012*^9, 3.854098007207016*^9}, {
  3.8540982819815083`*^9, 3.85409828266107*^9}, {3.854102199146386*^9, 
  3.8541022673311853`*^9}},ExpressionUUID->"4ce78a7c-56ab-4a48-9aae-\
c371631428a1"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"dZDintermediatep4", ";"}]}]], "Input",
 CellChangeTimes->{{3.8540980617189493`*^9, 3.854098107285714*^9}, {
   3.8540981492442923`*^9, 3.8540981575807533`*^9}, {3.854098240393117*^9, 
   3.854098240830111*^9}, 3.8541017014708977`*^9, 3.854102276428873*^9, 
   3.854102590501707*^9, 3.9204354359917297`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"7ec84881-3982-423f-8265-9d777066c5fe"],

Cell[TextData[{
 "-The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "6e97cdd0-91bc-4e35-8ec6-d692de0e020d"],
 "  internal \[CapitalDelta] contribution including w.f. renormalization:"
}], "Text",
 CellChangeTimes->{{3.8540979727431993`*^9, 3.8540979747512007`*^9}, 
   3.854098255509622*^9, {3.854102370784536*^9, 
   3.854102372613448*^9}},ExpressionUUID->"29ed5d50-473e-4377-a626-\
89f444e3fe0f"],

Cell[BoxData[
 RowBox[{"FAp4Dinterm", 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{"FAp4Dintermnowf", "+", 
     RowBox[{"g", " ", "dZDintermediatep4"}]}]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.92035472849817*^9, 3.920354738858424*^9}, 
   3.920516537271348*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"d954203c-3036-427b-b9a1-2ed96fca8dd7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Total up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "bcd0b0e6-3c04-4e51-b044-f4c8df7cff24"],
 " including explicit \[CapitalDelta]"
}], "Subsubsection",
 CellChangeTimes->{
  3.920354782325942*^9},ExpressionUUID->"293309dc-1ff8-4e4a-9c1d-\
1bbbbb9b82b9"],

Cell[TextData[{
 "The expression of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "A"], TraditionalForm]],ExpressionUUID->
  "aede3c02-34a7-4b87-af29-505e92405645"],
 " up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "c2ab5cc5-b88f-46ba-8d6b-f27f0ce541f8"],
 " with explicit \[CapitalDelta] (as a function of the Passarino-Veltman \
integrals) is:"
}], "Text",
 CellChangeTimes->{{3.853844763111465*^9, 3.853844794825017*^9}, {
   3.853844834321013*^9, 3.853844846584648*^9}, {3.853844922000353*^9, 
   3.853844925277265*^9}, 3.854101470280254*^9, {3.92035479186935*^9, 
   3.9203547918693733`*^9}},ExpressionUUID->"4c506e47-4d4d-42fd-8904-\
cb1050b36476"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FAp4DtotChPT", ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
    "FAp3Dless", "+", "FAp4Dless", "+", "FAp3Dinterm", "+", "FAp4Dinterm"}]}],
    "*)"}]}]], "Input",
 CellChangeTimes->{{3.9203548094842253`*^9, 3.9203548331377697`*^9}, {
  3.9203549090976067`*^9, 3.920354917459161*^9}, {3.920437958594936*^9, 
  3.9204379626042223`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"83982252-34f6-44a5-830b-ddb53f964f6c"],

Cell[TextData[{
 "In order to get the explicit expressions in term of the PaVe ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["MS", "_"], TraditionalForm]],ExpressionUUID->
  "105b0df8-6122-40fe-8bb8-180561f4a31d"],
 "-1 renormalized functions, we apply the \[OpenCurlyDoubleQuote]PXn2\
\[CloseCurlyDoubleQuote] function. The full ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "A"], TraditionalForm]],ExpressionUUID->
  "9f0bee73-46b9-48ae-9077-e955d52856a8"],
 " up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "01ff76e3-3b35-496d-acbf-ece23c20364e"],
 " with \[CapitalDelta] reads:"
}], "Text",
 CellChangeTimes->{
  3.853844871549658*^9, {3.920354939946589*^9, 3.920354979322843*^9}, {
   3.920438157020472*^9, 
   3.920438161355897*^9}},ExpressionUUID->"0406c9a2-f4e5-4690-af5f-\
0ded980ce8fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FAp4DtotChPTexp", ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{"PXn2", "[", "FAp4DtotChPT", "]"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9203549019310713`*^9, 3.920354907475533*^9}, {
   3.920354950814608*^9, 3.920354955265686*^9}, {3.920355037969651*^9, 
   3.9203550590883217`*^9}, 3.920436636374366*^9, {3.9204385542191353`*^9, 
   3.920438562943245*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"45c2a5b1-0a2d-4ea5-a87d-f733a6c7d95c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["LEC evaluation", "Subsubsection",
 CellChangeTimes->{{3.920438259697311*^9, 3.92043826192128*^9}, {
  3.990845312508713*^9, 3.99084531387152*^9}, {3.9908453899591913`*^9, 
  3.990845391927153*^9}},ExpressionUUID->"a200a3c0-91dc-4f85-b989-\
f70054a31759"],

Cell[TextData[{
 "Evaluation of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", "A"], "(", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["M", "\[Pi]"], "phys"], ",", 
     SuperscriptBox["Q", "2"]}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b7c3e8eb-7159-4889-a26f-75e8cc8b009c"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "f4bac93d-0625-4a07-aaaf-08018428377b"],
 " with \[CapitalDelta] from this work:"
}], "Text",
 CellChangeTimes->{{3.8340355774121428`*^9, 3.8340355809497137`*^9}, {
  3.83403629860784*^9, 3.834036310213478*^9}, {3.834036346641118*^9, 
  3.8340363499611683`*^9}, {3.849065912837532*^9, 3.849065915030829*^9}, {
  3.920437588113695*^9, 3.920437589658004*^9}, {3.99084529636544*^9, 
  3.9908453060292473`*^9}, {3.990846563780243*^9, 3.990846582757682*^9}, {
  3.991737243905036*^9, 
  3.991737296157419*^9}},ExpressionUUID->"6c0713ba-851c-4b53-b148-\
235371b03c37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FAp4Deval", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"FAp4DtotChPTexp", "/.", 
        RowBox[{"{", 
         RowBox[{"ScaleMu", "\[Rule]", " ", "m"}], "}"}]}], "/.", 
       "param0Dfull"}], "/.", "Meiscip4\[CapitalDelta]full"}], "/.", 
     "c4b4shift"}], "/.", "\[CapitalDelta]p4pars"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.860570802668249*^9, {3.860570835473805*^9, 3.86057090395466*^9}, {
   3.860577889593526*^9, 3.8605778903104563`*^9}, {3.860580824249943*^9, 
   3.860580825033867*^9}, {3.860582089946796*^9, 3.860582090772354*^9}, {
   3.860582967330593*^9, 3.860582968798777*^9}, {3.920364296886199*^9, 
   3.920364310385189*^9}, 3.990846509644479*^9, {3.991737192538741*^9, 
   3.991737209093309*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"57bbe0fd-3995-4ef2-bfa9-e499f62432a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"FAp4Deval", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"M", "\[Rule]", " ", "0.135"}], ",", 
       RowBox[{"t", "\[Rule]", " ", 
        RowBox[{"-", "Q2"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Q2", ",", "0", ",", "0.5"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "0.36", "}"}], ",", 
      RowBox[{"{", "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["Q", "2"], ",", 
      SuperscriptBox[
       SubscriptBox["F", "A"], "phys"]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9203643241719313`*^9, 3.920364328257859*^9}, {
   3.9203643790987263`*^9, 3.920364380193615*^9}, {3.920438308187274*^9, 
   3.920438316880598*^9}, 3.9204383779080133`*^9, {3.920452163185019*^9, 
   3.9204521698269873`*^9}, 3.99173721730655*^9, {3.9917373172409*^9, 
   3.991737335860461*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"fc012434-bd55-47db-95ad-db3e474e8eee"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVkHtY04UexjfFnAccNxUHIiJXSdFMQbyc14JEDHYceECCcCAZYhpyOAkc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        "]]},
      Annotation[#, "Charting`Private`Tag$14439#1"]& ]}, {}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      TagBox[
       SuperscriptBox["Q", "2"], HoldForm], TraditionalForm], 
     FormBox[
      TagBox[
       SubsuperscriptBox["F", "A", "phys"], HoldForm], TraditionalForm]},
   AxesOrigin->{0, 0},
   BaseStyle->{FontFamily -> "Arial"},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{{0.36}, {}},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 0.5}, {0., 1.5}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.920438328702424*^9, 3.920438380873595*^9, 3.920438680189046*^9, 
   3.920451980840337*^9, 3.920452142490921*^9, 3.920452173237321*^9, 
   3.920516411997892*^9, 3.990845323168639*^9, 3.9908465147199783`*^9, 
   3.9917372221153307`*^9, {3.991737324008243*^9, 3.9917373371969357`*^9}, 
   3.9917470742095213`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"9239915a-e426-496e-b76b-bb7f174f642d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Total contribution to the wave function renormalization constant\
\>", "Section",
 CellChangeTimes->{{3.854101747157218*^9, 
  3.8541017650527*^9}},ExpressionUUID->"7eac0147-7603-436d-a77f-062b9e082195"],

Cell[TextData[{
 "The wave function renormalization constant reported here, Z=1+dZ, has been \
obtained from \[CapitalSigma] in the following way: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"dZ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"d\[CapitalSigma]", "/", "dpslash"}], 
      SubscriptBox["|", 
       RowBox[{"on", "-", "shell"}]]}], "=", 
     RowBox[{
      RowBox[{"d", "/", 
       RowBox[{"dpslash", "(", 
        SuperscriptBox["\[CapitalSigma]", "tot"], ")"}]}], 
      SubscriptBox["|", 
       RowBox[{"pslash", "=", "m"}]], 
      RowBox[{
       RowBox[{"+", 
        SubscriptBox["\[CapitalSigma]", "C2"]}], 
       RowBox[{
        SuperscriptBox["d", "2"], "/", 
        RowBox[{
         SuperscriptBox["dpslash", "2"], "(", 
         RowBox[{
          SubscriptBox["\[CapitalSigma]", "N3"], "+", 
          SubscriptBox["\[CapitalSigma]", "N\[CapitalDelta]3"]}], ")"}]}]}], 
      SubscriptBox["|", 
       RowBox[{"pslash", "=", "m"}]]}]}]}], TraditionalForm]],ExpressionUUID->
  "36653475-5393-4027-b019-d483a25ae64a"],
 ".\nWe follow the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", "X"], TraditionalForm]],ExpressionUUID->
  "6b049b45-7e3f-4326-8c0c-108106e8e75e"],
 " notation from \[OpenCurlyDoubleQuote]Nucleon mass and pion-nucleon sigma \
term from a chiral analysis of lattice QCD data\[CloseCurlyDoubleQuote] \
(http://dx.doi.org/10.1103/PhysRevD.88.054507). It is worth mentioning that \
the \[CapitalDelta] Lagrangians used in our work are different than the ones \
from the aforementioned paper. The \[OpenCurlyDoubleQuote];\
\[CloseCurlyDoubleQuote] has to be removed to print the expressions."
}], "Text",
 CellChangeTimes->{{3.8538460744375763`*^9, 3.853846082901227*^9}, {
  3.854101995872983*^9, 3.8541020321294117`*^9}, {3.991737447133029*^9, 
  3.991737447808941*^9}},ExpressionUUID->"2b7bb278-5143-4b5e-87ec-\
549d0e06f5af"],

Cell[TextData[{
 StyleBox["- The total dZ up to ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"3bbc61d3-cf12-47ef-84b4-6eb19234477d"],
 StyleBox[" including \[CapitalDelta] is:",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.853563916386346*^9, 3.853563954945087*^9}, {
  3.853846275532179*^9, 
  3.853846283109372*^9}},ExpressionUUID->"699a54e6-cf93-4eaa-bd14-\
254865dd3f03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dZDp4tot", ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", " ", 
    RowBox[{
    "dZDlessp3", "+", "dZDlessp4", "+", "dZDintermediatep3", "+", 
     "dZDintermediatep4"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8535604024179068`*^9, 3.853560440363696*^9}, {
   3.8535605608754063`*^9, 3.853560625246365*^9}, {3.853563491234857*^9, 
   3.853563491480822*^9}, 3.853563688029173*^9, {3.853563771487379*^9, 
   3.8535637761222563`*^9}, {3.853563863106078*^9, 3.8535638842602997`*^9}, {
   3.8538462950774307`*^9, 3.8538463043387947`*^9}, {3.854101811135154*^9, 
   3.854101833572729*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"c96871de-0c06-478d-a0a4-72c9d4f74301"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Nucleon Selfenergy", "Section",
 CellChangeTimes->{{3.853845139886216*^9, 
  3.853845142923435*^9}},ExpressionUUID->"2fc83229-d82b-456c-a26d-\
2ae24393f384"],

Cell[TextData[{
 "The PCB unsubstracted nuceon selfenergy is also given for completeness \
(note that the m and c1 finite shifts are given in this notebook, together \
with the g and d16 ones). The \
\[OpenCurlyDoubleQuote];\[CloseCurlyDoubleQuote] has to be removed to print \
the expressions.\nAs stated before, the wave function renormalization \
constant reported here, dZ, has been obtained from \[CapitalSigma] in the \
following way: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"dZ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"d\[CapitalSigma]", "/", "dpslash"}], 
      SubscriptBox["|", 
       RowBox[{"on", "-", "shell"}]]}], "=", 
     RowBox[{
      RowBox[{"d", "/", 
       RowBox[{"dpslash", "(", 
        SuperscriptBox["\[CapitalSigma]", "tot"], ")"}]}], 
      SubscriptBox["|", 
       RowBox[{"pslash", "=", "m"}]], 
      RowBox[{
       RowBox[{"+", 
        SubscriptBox["\[CapitalSigma]", "C2"]}], 
       RowBox[{
        SuperscriptBox["d", "2"], "/", 
        RowBox[{
         SuperscriptBox["dpslash", "2"], "(", 
         RowBox[{
          SubscriptBox["\[CapitalSigma]", "N3"], "+", 
          SubscriptBox["\[CapitalSigma]", "N\[CapitalDelta]3"]}], ")"}]}]}], 
      SubscriptBox["|", 
       RowBox[{"pslash", "=", "m"}]]}]}]}], TraditionalForm]],ExpressionUUID->
  "18f4a523-60ca-4c2e-88b5-d77a72e5ad51"],
 "."
}], "Text",
 CellChangeTimes->{{3.853845147805985*^9, 3.853845354618938*^9}, {
   3.8538453998835297`*^9, 3.8538454457453423`*^9}, {3.853845479692296*^9, 
   3.853845653952532*^9}, {3.853845688250458*^9, 3.8538456911629467`*^9}, {
   3.853845724466379*^9, 3.853845792676355*^9}, 3.853845830882105*^9, {
   3.853846063550331*^9, 3.8538460646570044`*^9}, {3.853846325989038*^9, 
   3.85384642868377*^9}, 3.8541019912610826`*^9, {3.854102045823*^9, 
   3.854102049715148*^9}, {3.9917374579066973`*^9, 
   3.991737463252184*^9}},ExpressionUUID->"2ff9ecbb-595e-4bd0-aa47-\
182116b960ae"],

Cell[BoxData[{
 RowBox[{"SelfenergyC2", ";"}], "\[IndentingNewLine]", 
 RowBox[{"SelfenergyN3", ";"}], "\[IndentingNewLine]", 
 RowBox[{"SelfenergyC4", ";"}], "\[IndentingNewLine]", 
 RowBox[{"SelfenergyT4", ";"}], "\[IndentingNewLine]", 
 RowBox[{"SelfenergyN4", ";"}], "\[IndentingNewLine]", 
 RowBox[{"SelfenergyN\[CapitalDelta]3", ";"}]}], "Input",
 CellChangeTimes->{{3.853838680275399*^9, 3.853838781390395*^9}, {
   3.853838834118484*^9, 3.853838847682515*^9}, {3.8538389097235603`*^9, 
   3.8538389334117937`*^9}, {3.8538389686226*^9, 3.853838978752668*^9}, {
   3.853839338083495*^9, 3.853839368491426*^9}, {3.853839406774889*^9, 
   3.853839412810137*^9}, {3.853845881113194*^9, 3.853845904591813*^9}, 
   3.853847529597858*^9, {3.8538478422828913`*^9, 3.853847846296442*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"7970e00d-8918-4c00-ae3c-6432a2f4e29f"],

Cell[TextData[{
 "Of particular interest might be the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "bba80359-b655-4b77-9122-f578c07db2a6"],
 " contribution from the internal \[CapitalDelta]:"
}], "Text",
 CellChangeTimes->{{3.8538478234587297`*^9, 3.853847838312519*^9}, {
  3.853847875880043*^9, 
  3.853847880097526*^9}},ExpressionUUID->"d2dd211a-bc69-44d6-bdb6-\
8dbba5efb695"],

Cell[BoxData[
 RowBox[{"SelfenergyN\[CapitalDelta]4", ";"}]], "Input",
 CellChangeTimes->{3.920516553003498*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"27ff8437-95ec-4a9d-b388-9a77358784c1"],

Cell[TextData[{
 StyleBox["The total \[CapitalSigma] up to ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"f4ff3ba6-c6ae-4e6c-82b2-d97e1b54aba2"],
 StyleBox[" with explicit \[CapitalDelta] is (before PCB substraction):  ",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.853845917822301*^9, 
  3.8538459823182096`*^9}},ExpressionUUID->"bdfdfe61-95b8-4815-a867-\
4f3235bfafdf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SelfenergyDp4totunsubstracted", ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "SelfenergyC2", "+", "SelfenergyN3", "+", "SelfenergyC4", "+", 
    "SelfenergyT4", "+", "SelfenergyN4", "+", "SelfenergyN\[CapitalDelta]3", 
    "+", "SelfenergyN\[CapitalDelta]4"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.853838680275399*^9, 3.853838781390395*^9}, {
  3.853838834118484*^9, 3.853838847682515*^9}, {3.8538389097235603`*^9, 
  3.8538389334117937`*^9}, {3.8538389686226*^9, 3.853838978752668*^9}, {
  3.853839338083495*^9, 3.853839368491426*^9}, {3.853839406774889*^9, 
  3.853839412810137*^9}, {3.853845984864266*^9, 3.853845998144227*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"a023f993-97e7-4f14-a99f-ce94741783d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "EOMS finite shifts from ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "A"], TraditionalForm]],ExpressionUUID->
  "20eca1c6-e4da-4c4b-bfbe-751180913f5e"],
 " and \[CapitalSigma] calculation"
}], "Section",
 CellChangeTimes->{{3.836625004222169*^9, 3.8366250065545454`*^9}, {
  3.849076298002019*^9, 3.849076299119747*^9}, {3.920437866918895*^9, 
  3.920437876485961*^9}},ExpressionUUID->"3d350643-3d5d-4082-b312-\
ba5157526b72"],

Cell[TextData[{
 "The EOMS renormalized LECs, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "EOMS"], TraditionalForm]],ExpressionUUID->
  "811a02b0-ccbe-4fbb-aa26-15127487c909"],
 ", are ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "EOMS"], "=", 
    SubscriptBox["x", "r"]}], TraditionalForm]],ExpressionUUID->
  "a2f22643-7a8f-4230-9b0f-e558b6cad29b"],
 " + \[CapitalDelta]x, where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "r"], TraditionalForm]],ExpressionUUID->
  "6a7cc549-6c17-4888-ad57-b16f18b4549f"],
 " are the LECs dimensionally renormalized in the MS-1 scheme. Her  we \
present ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Delta]x", "f"], "EOMS"], "=", 
    RowBox[{"-", "\[CapitalDelta]x"}]}], TraditionalForm]],ExpressionUUID->
  "96b25a26-f0fc-4de0-8dc3-0efb47dfdabe"],
 ". Different  \[CapitalDelta]x are named in the following way: \
\[CapitalDelta]xpn is the contribution coming from the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "n"], ")"}], TraditionalForm]],ExpressionUUID->
  "791ff057-c55e-429e-949d-017767fcdd7e"],
 " diagram without internal \[CapitalDelta]. \[CapitalDelta]xpnD is the same, \
but coming from a diagram with explicit \[CapitalDelta] in the loop. "
}], "Text",
 CellChangeTimes->{{3.8366250349652987`*^9, 3.8366251699319687`*^9}, {
   3.8366252913108873`*^9, 3.836625305458687*^9}, {3.836632996163391*^9, 
   3.8366331931584597`*^9}, 3.8366332538940268`*^9, {3.8412251434898863`*^9, 
   3.841225221440237*^9}, {3.8490669325250063`*^9, 3.849066952810585*^9}, {
   3.849076468098233*^9, 
   3.8490765210207853`*^9}},ExpressionUUID->"4bb24137-3608-4bd3-a66e-\
6ead4fa817e3"],

Cell[TextData[{
 "The shifts ",
 StyleBox["from ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"89ecd2aa-a017-4d5b-9f4e-6d2b4b57b0e2"],
 StyleBox[" \[CapitalDelta]-less",
  FontWeight->"Bold"],
 " diagrams:"
}], "Text",
 CellChangeTimes->{{3.799036634034171*^9, 3.799036645360096*^9}, 
   3.799036763457972*^9, {3.800768509925708*^9, 3.800768510428914*^9}, {
   3.8366332646006217`*^9, 3.8366332663118906`*^9}, {3.836633299804386*^9, 
   3.836633304024391*^9}},ExpressionUUID->"3e2e2088-197e-42d9-bc61-\
eb19b4bc78af"],

Cell[BoxData[
 RowBox[{"\[CapitalDelta]gp3", ";"}]], "Input",
 CellChangeTimes->{{3.8007685956508827`*^9, 3.8007686026530247`*^9}, {
   3.836633522068017*^9, 3.8366335264108496`*^9}, {3.849087764818451*^9, 
   3.8490877651602087`*^9}, {3.8541019161576853`*^9, 3.8541019200661507`*^9}, 
   3.9205165641578283`*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"e3c75e11-7b49-46d6-baf9-72fbfa706bde"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]gp3simp", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"fixing", " ", "mu"}], "=", "m"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8538469546306477`*^9, 3.8538469652846317`*^9}, 
   3.853847178739622*^9, {3.854101921957794*^9, 3.854101925045919*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"77b06531-3acf-42f2-bcad-6d62a7abad9f"],

Cell[BoxData[
 RowBox[{"\[CapitalDelta]mp3", " ", ";"}]], "Input",
 CellChangeTimes->{{3.849087770194175*^9, 3.849087770495101*^9}, 
   3.854101926486191*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"e9d01ee2-ce44-4748-8dc0-bdfda4f575c5"],

Cell[BoxData[
 RowBox[{"\[CapitalDelta]c1p3", ";"}]], "Input",
 CellChangeTimes->{3.854101928782054*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"e2ca7c8e-0414-469e-a62a-b762598841d9"],

Cell[TextData[{
 StyleBox["from  ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"116633d7-eed4-4acf-a35e-9c4b0a9b4211"],
 StyleBox[" \[CapitalDelta]-less:",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.799036756407216*^9, 3.7990367606975183`*^9}, {
  3.800767768834742*^9, 3.800767774895042*^9}, {3.8007685288133183`*^9, 
  3.800768532982498*^9}, {3.836633270430683*^9, 3.8366332733667183`*^9}, {
  3.836633310762397*^9, 
  3.8366333145497913`*^9}},ExpressionUUID->"bc9b84c1-3186-4595-97f9-\
4e6aa55a578b"],

Cell[BoxData[
 RowBox[{"\[CapitalDelta]gp4", ";"}]], "Input",
 CellChangeTimes->{{3.800768716636698*^9, 3.800768727603388*^9}, {
   3.8366335716823206`*^9, 3.83663357570325*^9}, {3.849087750582172*^9, 
   3.849087751392198*^9}, 3.8541019310860147`*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"6a785389-3d75-480e-a689-5b73c3e7b0b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]gp4simp", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"fixing", " ", "mu"}], "=", "m"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8538469382840233`*^9, 3.8538469411183567`*^9}, 
   3.8541019031812267`*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"48f32c77-014c-4ce2-a82b-cdb3245ea6b6"],

Cell[BoxData[{
 RowBox[{"\[CapitalDelta]d16p4", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]d16p4simp", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"fixing", " ", "mu"}], "=", "m"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.853846906856015*^9, 3.853846929777742*^9}, 
   3.854101899151806*^9, {3.920437757813715*^9, 3.920437758862808*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"01e3d6ac-87bb-44e2-a463-b21a5e4e6592"],

Cell[BoxData[
 RowBox[{"\[CapitalDelta]d22p4D", ";"}]], "Input",
 CellChangeTimes->{{3.869042603794776*^9, 3.8690426211453943`*^9}, {
   3.869042666887308*^9, 3.869042698498781*^9}, 3.8690428914704323`*^9, {
   3.869044803423839*^9, 3.869044839384079*^9}, 3.869044902755033*^9, {
   3.920437099205752*^9, 3.920437107042327*^9}, {3.920437142706579*^9, 
   3.920437150112859*^9}, 3.920437764151572*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"6720f48c-f322-4b49-964d-dbe1217e1751"],

Cell[BoxData[
 RowBox[{"\[CapitalDelta]mp4", ";"}]], "Input",
 CellChangeTimes->{{3.849087758498321*^9, 3.849087759017889*^9}, 
   3.854101933793953*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"4d7b927c-d29b-4b00-9f13-4421850955b8"],

Cell[BoxData[
 RowBox[{"\[CapitalDelta]c1p4", ";"}]], "Input",
 CellChangeTimes->{3.8541019365260563`*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"08c10067-37f9-4217-b2e4-1bd49d0ad6f7"],

Cell[TextData[{
 StyleBox["from  ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"0fe70479-fc51-4868-9d71-a068263b866d"],
 StyleBox[" diagrams with internal \[CapitalDelta]:",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.799036634034171*^9, 3.799036645360096*^9}, 
   3.799036763457972*^9, {3.800768509925708*^9, 3.800768510428914*^9}, {
   3.8366332646006217`*^9, 3.8366332663118906`*^9}, {3.8366333268574724`*^9, 
   3.8366333383101854`*^9}, 
   3.8366334941705847`*^9},ExpressionUUID->"422241c6-db49-4462-8f06-\
a0fe66c53c57"],

Cell[BoxData[{
 RowBox[{"\[CapitalDelta]gp3D", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]gp3Dsimp", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"fixing", " ", "mu"}], "=", "m"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.814095253495634*^9, 3.814095254499908*^9}, {
   3.8145924629586897`*^9, 3.8145924660211563`*^9}, {3.8366334671079607`*^9, 
   3.836633472003001*^9}, {3.836633581191023*^9, 3.8366335852428665`*^9}, {
   3.849087737672806*^9, 3.8490877384343157`*^9}, 3.853846667524311*^9, {
   3.8538468187714367`*^9, 3.853846832737071*^9}, {3.854101881107291*^9, 
   3.854101883644493*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"8cd07bf8-d2bb-46a6-85ea-1d4fd944dce8"],

Cell[BoxData[{
 RowBox[{"\[CapitalDelta]mp3D", ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalDelta]c1p3D", ";"}]}], "Input",
 CellChangeTimes->{{3.849087741882716*^9, 3.849087742231306*^9}, {
  3.853846697234675*^9, 3.853846701466159*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"4aff8747-1afd-4131-83ed-cfe0b2ae46f9"],

Cell[TextData[{
 StyleBox["from  ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"35e5cb8e-5eec-4612-a6fe-09f55dcc7160"],
 StyleBox[" diagrams with internal \[CapitalDelta]:",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.799036634034171*^9, 3.799036645360096*^9}, 
   3.799036763457972*^9, {3.800768509925708*^9, 3.800768510428914*^9}, {
   3.8366332646006217`*^9, 3.8366332663118906`*^9}, {3.8366333268574724`*^9, 
   3.836633350841755*^9}, 
   3.836633492238817*^9},ExpressionUUID->"651fe537-cf21-46f7-a739-\
a58aec1458e6"],

Cell[BoxData[{
 RowBox[{"\[CapitalDelta]gp4D", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]gp4Dsimp", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"fixing", " ", "mu"}], "=", "m"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.79601546610321*^9, 3.7960155097161913`*^9}, {
   3.81407149282971*^9, 3.814071513898234*^9}, 3.814075366710436*^9, {
   3.814075420182715*^9, 3.8140754644684477`*^9}, {3.8140755746539803`*^9, 
   3.8140755833057537`*^9}, {3.814081708151354*^9, 3.814081740660357*^9}, {
   3.814094294117556*^9, 3.814094303765728*^9}, {3.814094339237322*^9, 
   3.814094371039062*^9}, {3.8145198570727043`*^9, 3.8145198827592*^9}, {
   3.814519970824184*^9, 3.814519996034809*^9}, {3.8145200716271276`*^9, 
   3.814520072240252*^9}, {3.814529097163658*^9, 3.814529106181391*^9}, {
   3.814530206401104*^9, 3.814530223466309*^9}, {3.814530326158739*^9, 
   3.81453033665182*^9}, 3.835176839898395*^9, {3.8366334746631117`*^9, 
   3.836633484861595*^9}, {3.8366335901281967`*^9, 3.8366335934353733`*^9}, {
   3.8490874120371447`*^9, 3.84908741305433*^9}, {3.849087458715146*^9, 
   3.849087483713879*^9}, {3.853846841075643*^9, 3.8538468441235437`*^9}, 
   3.8538470089113197`*^9, {3.8541018705180798`*^9, 3.854101874189003*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"9ef271d0-9786-4102-8716-95cf0cca66ec"],

Cell[BoxData[{
 RowBox[{"\[CapitalDelta]d16p4D", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]d16p4Dsimp", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"fixing", " ", "mu"}], "=", "m"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.853582364092108*^9, 3.853582369135763*^9}, 
   3.8535824037641697`*^9, {3.853846547681769*^9, 3.853846556289527*^9}, {
   3.853846614234664*^9, 3.853846622775481*^9}, {3.853846839979377*^9, 
   3.853846852920045*^9}, 3.854101868518107*^9},
 CellLabel->"In[80]:=",ExpressionUUID->"ffd543d8-b423-4ec4-abcc-e42a1855513a"],

Cell[BoxData[
 RowBox[{"\[CapitalDelta]d22p4D", ";"}]], "Input",
 CellLabel->"In[82]:=",ExpressionUUID->"5092b13f-e168-4180-a1ed-f4751df850bc"],

Cell[BoxData[{
 RowBox[{"\[CapitalDelta]mp4D", ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalDelta]c1p4D", ";"}]}], "Input",
 CellChangeTimes->{{3.8538468467229843`*^9, 3.853846855193742*^9}, {
  3.9204378147381563`*^9, 3.920437816711216*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"5be03c63-5fcb-4504-ac1a-873fd389c16c"]
}, Open  ]]
},
WindowSize->{720, 756},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>0.8 Inherited,
FrontEndVersion->"13.1 for Linux x86 (64-bit) (June 16, 2022)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"6cfb4467-a85b-4a2c-8fa8-794fc78c23bf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 259, 4, 54, "Section",ExpressionUUID->"6f3f2f68-e41d-4a34-aa27-8ffd15550aa0"],
Cell[842, 28, 317, 6, 27, "Text",ExpressionUUID->"d674eee3-a681-4d53-8657-ce04c59ebede"],
Cell[CellGroupData[{
Cell[1184, 38, 236, 4, 27, "Subsection",ExpressionUUID->"81a701a7-c11d-4489-b4cd-4ba91ff63aba"],
Cell[1423, 44, 521, 12, 33, "Input",ExpressionUUID->"8494b312-211d-4882-8a80-16eb8a8f970f"],
Cell[CellGroupData[{
Cell[1969, 60, 341, 5, 31, "Input",ExpressionUUID->"bd41face-04ee-4c57-9f16-18a56b103cf8"],
Cell[CellGroupData[{
Cell[2335, 69, 11032, 200, 44, "Print",ExpressionUUID->"5b90e871-b5b7-4020-bd3b-72a1b6497131"],
Cell[13370, 271, 7743, 111, 23, "Print",ExpressionUUID->"a3b9a157-2a00-49b2-b269-00ed966134de"],
Cell[21116, 384, 7785, 113, 41, "Print",ExpressionUUID->"4917e163-46a4-4cf7-acbe-e3d1d74dc858"],
Cell[28904, 499, 11077, 199, 44, "Print",ExpressionUUID->"344b198c-a9fd-4408-8c72-d0e6f89954c8"],
Cell[39984, 700, 7746, 111, 23, "Print",ExpressionUUID->"e3b299a0-f664-4b51-8bfb-d6f4bff033b5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47791, 818, 235, 4, 27, "Subsection",ExpressionUUID->"d7dd86ba-a4f5-4f7c-95eb-9aea6e3a3af0"],
Cell[48029, 824, 346, 7, 27, "Text",ExpressionUUID->"0489b7c0-bc17-4fc7-8d7e-a7f9e2231290"],
Cell[CellGroupData[{
Cell[48400, 835, 444, 11, 39, "Input",ExpressionUUID->"32e2e61f-e7d6-4603-9f44-b4a05bfce6b9"],
Cell[48847, 848, 838, 24, 51, "Output",ExpressionUUID->"2ee239fd-ea13-46aa-a796-0bd33639b489"]
}, Open  ]],
Cell[49700, 875, 206, 3, 27, "Text",ExpressionUUID->"d79ce8c1-173a-4302-bb81-49d38cf9a92e"],
Cell[49909, 880, 2951, 81, 140, "Input",ExpressionUUID->"0835413a-69bb-44f2-bf95-04697c960a6e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52909, 967, 243, 4, 54, "Section",ExpressionUUID->"5ff77a05-5fe6-45c2-a914-e1793c5759ee"],
Cell[53155, 973, 660, 11, 27, "Text",ExpressionUUID->"0be23f5d-893f-47f7-8c49-10cfb2016ccb"],
Cell[53818, 986, 1782, 42, 146, "Input",ExpressionUUID->"fb70c72c-355a-44ef-8e6c-6089e631b383"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55637, 1033, 604, 13, 54, "Section",ExpressionUUID->"77e58ebc-927c-406f-8dc2-cc181f338d60"],
Cell[56244, 1048, 2068, 39, 100, "Text",ExpressionUUID->"ed47dc9c-66c7-4ace-8b2a-52ca438fabfc"],
Cell[58315, 1089, 980, 16, 64, "Text",ExpressionUUID->"51ac9a8e-14e8-4ab2-8759-ce9a5472f987"],
Cell[CellGroupData[{
Cell[59320, 1109, 482, 15, 27, "Subsubsection",ExpressionUUID->"c7465c04-1f8d-4316-b666-89149f7eb8cf"],
Cell[59805, 1126, 603, 15, 27, "Text",ExpressionUUID->"7f2e0018-b02a-4723-96ad-2374ba954db8"],
Cell[60411, 1143, 183, 3, 31, "Input",ExpressionUUID->"7de9623f-24b2-4538-a026-69c384200047"],
Cell[60597, 1148, 504, 13, 27, "Text",ExpressionUUID->"ce3cb5bf-d0ea-4813-ab35-386b698006f3"],
Cell[61104, 1163, 435, 7, 33, "Input",ExpressionUUID->"0784ea86-9fd5-4013-8551-120aee16688b"],
Cell[61542, 1172, 495, 12, 27, "Text",ExpressionUUID->"aa10b5f4-8811-4cd8-8bdf-5c4241ea1867"],
Cell[62040, 1186, 587, 12, 33, "Input",ExpressionUUID->"62aeaad7-3e93-4011-82bf-fd148e982b75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62664, 1203, 343, 10, 27, "Subsubsection",ExpressionUUID->"cbecdb03-02a9-4750-8489-04f6eadc3fb5"],
Cell[63010, 1215, 503, 13, 27, "Text",ExpressionUUID->"28780820-5736-41a4-a545-ed7b395996fa"],
Cell[63516, 1230, 232, 4, 31, "Input",ExpressionUUID->"518967fc-d574-4938-aa98-c8a59459da34"],
Cell[63751, 1236, 555, 14, 27, "Text",ExpressionUUID->"01374f06-1dff-4c8d-9aad-e6157c241eef"],
Cell[64309, 1252, 535, 9, 33, "Input",ExpressionUUID->"c407df11-1119-4811-8cd3-0b841587a8f2"],
Cell[64847, 1263, 525, 13, 27, "Text",ExpressionUUID->"9038164a-ce0e-4448-80cb-a1cfdbca63b0"],
Cell[65375, 1278, 635, 12, 33, "Input",ExpressionUUID->"5642c6d5-8ac1-4be9-86d7-d330e981eb43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66047, 1295, 343, 10, 27, "Subsubsection",ExpressionUUID->"174e122f-6c8d-41fa-8e70-d10e15553bb6"],
Cell[66393, 1307, 503, 13, 27, "Text",ExpressionUUID->"0c8091a3-bda7-4b69-a40a-cf38d8b41f9e"],
Cell[66899, 1322, 326, 6, 31, "Input",ExpressionUUID->"24199d5d-acc3-44a2-afc4-4c29db8c5087"],
Cell[67228, 1330, 507, 13, 27, "Text",ExpressionUUID->"930bac8a-1fc0-4d1b-b0eb-008a8c8c42c4"],
Cell[67738, 1345, 564, 9, 33, "Input",ExpressionUUID->"e8f4bac9-6e19-415b-8b3b-37e2f4c2848b"],
Cell[68305, 1356, 529, 13, 27, "Text",ExpressionUUID->"bb10e700-2690-4e74-a678-74666740aa42"],
Cell[68837, 1371, 637, 12, 33, "Input",ExpressionUUID->"89440fd8-7417-4f46-b4b0-5df91540c910"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69511, 1388, 345, 10, 27, "Subsubsection",ExpressionUUID->"b09cc013-9b6d-482b-9670-2ac424eb5e29"],
Cell[69859, 1400, 574, 14, 27, "Text",ExpressionUUID->"70886bb8-94b1-41cc-8e9b-06df0a739218"],
Cell[70436, 1416, 392, 6, 31, "Input",ExpressionUUID->"209fba78-6f5a-4577-ac88-4b05f3180d33"],
Cell[70831, 1424, 510, 13, 27, "Text",ExpressionUUID->"aabbdec5-2a91-42b9-a0ce-73f5addc4923"],
Cell[71344, 1439, 423, 7, 33, "Input",ExpressionUUID->"5be4a894-9c2c-44d4-a3db-13caee0e03cf"],
Cell[71770, 1448, 478, 12, 27, "Text",ExpressionUUID->"25d1cb9c-06a8-4c5f-8eba-fc20a08fa383"],
Cell[72251, 1462, 515, 11, 33, "Input",ExpressionUUID->"6a3ad724-4628-47e4-82cf-a7afa7acb4f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72803, 1478, 357, 11, 27, "Subsubsection",ExpressionUUID->"c1651aa8-5a5e-4d3c-bedc-9c803aa58210"],
Cell[73163, 1491, 696, 19, 27, "Text",ExpressionUUID->"b5d942ec-19ee-4e4e-a132-cb8a136679cd"],
Cell[73862, 1512, 547, 12, 33, "Input",ExpressionUUID->"b9d6d7cf-9d64-4d0c-95e7-e8055e42122a"],
Cell[74412, 1526, 805, 22, 45, "Text",ExpressionUUID->"64f10325-536a-4445-99e3-b04cba1467e9"],
Cell[75220, 1550, 487, 14, 35, "Input",ExpressionUUID->"dfbf939c-c47a-4af2-b772-974448f9aba7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75744, 1569, 268, 4, 26, "Subsubsection",ExpressionUUID->"1b79b31a-6850-4429-a075-cd1b0996c777"],
Cell[76015, 1575, 1079, 29, 27, "Text",ExpressionUUID->"814f76bf-a09c-44bd-ac57-63ca36dbfb63"],
Cell[77097, 1606, 3150, 83, 155, "Input",ExpressionUUID->"864919f6-678e-4e80-9cf9-0bafa1b5ff3b"],
Cell[80250, 1691, 771, 16, 31, "Input",ExpressionUUID->"21a88c85-a4c7-4218-9388-4594027697e2"],
Cell[CellGroupData[{
Cell[81046, 1711, 787, 18, 31, "Input",ExpressionUUID->"0a63540f-6683-42dd-942a-717e8aa43181"],
Cell[81836, 1731, 12228, 221, 206, "Output",ExpressionUUID->"238e5307-5ee6-49aa-9a73-005b18d37e9d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[94125, 1959, 553, 12, 54, "Section",ExpressionUUID->"6e1c2447-efd1-44df-a760-de7f765ff55d"],
Cell[94681, 1973, 478, 12, 27, "Text",ExpressionUUID->"61c4dee1-e41b-48e8-a1c4-d977367d3d85"],
Cell[CellGroupData[{
Cell[95184, 1989, 506, 15, 27, "Subsubsection",ExpressionUUID->"bbe1fec3-0a32-4291-888b-d85b1b29bb2d"],
Cell[95693, 2006, 605, 15, 27, "Text",ExpressionUUID->"a58185c0-65ad-4549-9ec3-296a4c6f8ce1"],
Cell[96301, 2023, 177, 3, 31, "Input",ExpressionUUID->"f5d96fc2-4007-4939-ad5c-a5d0a42664dd"],
Cell[96481, 2028, 503, 13, 27, "Text",ExpressionUUID->"2331cc21-bb3b-4886-85f7-07e2bd23ed70"],
Cell[96987, 2043, 443, 7, 31, "Input",ExpressionUUID->"508193ea-d2a1-4418-9983-a1095724a631"],
Cell[97433, 2052, 495, 12, 27, "Text",ExpressionUUID->"402def0c-2453-4e6c-a801-a4a52bbf1f77"],
Cell[97931, 2066, 414, 8, 33, "Input",ExpressionUUID->"99ccf624-5a18-4226-b4ae-bdd933f90985"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98382, 2079, 364, 10, 27, "Subsubsection",ExpressionUUID->"9f59d4e9-2516-4e28-91e8-3efcdc4f5f37"],
Cell[98749, 2091, 503, 13, 27, "Text",ExpressionUUID->"d5afd629-9c09-45e6-bc38-bba89f80dd22"],
Cell[99255, 2106, 229, 4, 31, "Input",ExpressionUUID->"24a24f65-6182-46f5-8652-8e61471ee42c"],
Cell[99487, 2112, 555, 14, 27, "Text",ExpressionUUID->"70f81a90-e234-4381-b964-5060103ce827"],
Cell[100045, 2128, 535, 9, 33, "Input",ExpressionUUID->"65a37c65-fe76-496e-a71a-29f16c471f11"],
Cell[100583, 2139, 525, 13, 27, "Text",ExpressionUUID->"e4da0018-8130-43ca-a3cd-b498aa042d24"],
Cell[101111, 2154, 367, 8, 33, "Input",ExpressionUUID->"7f67e04f-3fd4-4895-a8ca-be6f9ff0495a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101515, 2167, 343, 10, 27, "Subsubsection",ExpressionUUID->"98877b01-c940-4cdb-b40a-28ceaa88d994"],
Cell[101861, 2179, 507, 13, 27, "Text",ExpressionUUID->"bf8199de-2393-48ee-bb4d-63e2a2a4735c"],
Cell[102371, 2194, 179, 3, 31, "Input",ExpressionUUID->"a3e3f82e-ffaa-47be-8c3b-50247040df77"],
Cell[102553, 2199, 507, 13, 27, "Text",ExpressionUUID->"308ffb42-c073-4873-9c4a-96a4c5efa464"],
Cell[103063, 2214, 614, 10, 33, "Input",ExpressionUUID->"e0441c6c-eb8a-4b00-b69f-6d4fa202fd67"],
Cell[103680, 2226, 529, 13, 27, "Text",ExpressionUUID->"d38fcb37-4c43-413d-b887-d4e9cb8927d0"],
Cell[104212, 2241, 381, 8, 33, "Input",ExpressionUUID->"5e8075e1-b4e5-450b-9a25-ed06b7d6af0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104630, 2254, 343, 10, 27, "Subsubsection",ExpressionUUID->"8b6b39c4-9e74-4241-abfe-0836661bf686"],
Cell[104976, 2266, 347, 5, 27, "Text",ExpressionUUID->"fc00f09d-adbe-4d05-879a-589238f9193d"],
Cell[105326, 2273, 254, 4, 31, "Input",ExpressionUUID->"a61dbf07-8a17-4c46-bd53-d7173cb7ce0f"],
Cell[105583, 2279, 510, 13, 27, "Text",ExpressionUUID->"4ce78a7c-56ab-4a48-9aae-c371631428a1"],
Cell[106096, 2294, 425, 7, 33, "Input",ExpressionUUID->"7ec84881-3982-423f-8265-9d777066c5fe"],
Cell[106524, 2303, 478, 12, 27, "Text",ExpressionUUID->"29ed5d50-473e-4377-a626-89f444e3fe0f"],
Cell[107005, 2317, 354, 8, 33, "Input",ExpressionUUID->"d954203c-3036-427b-b9a1-2ed96fca8dd7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107396, 2330, 357, 11, 27, "Subsubsection",ExpressionUUID->"293309dc-1ff8-4e4a-9c1d-1bbbbb9b82b9"],
Cell[107756, 2343, 743, 19, 27, "Text",ExpressionUUID->"4c506e47-4d4d-42fd-8904-cb1050b36476"],
Cell[108502, 2364, 458, 11, 31, "Input",ExpressionUUID->"83982252-34f6-44a5-830b-ddb53f964f6c"],
Cell[108963, 2377, 884, 24, 45, "Text",ExpressionUUID->"0406c9a2-f4e5-4690-af5f-0ded980ce8fd"],
Cell[109850, 2403, 487, 10, 31, "Input",ExpressionUUID->"45c2a5b1-0a2d-4ea5-a87d-f733a6c7d95c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110374, 2418, 260, 4, 26, "Subsubsection",ExpressionUUID->"a200a3c0-91dc-4f85-b989-f70054a31759"],
Cell[110637, 2424, 1029, 27, 27, "Text",ExpressionUUID->"6c0713ba-851c-4b53-b148-235371b03c37"],
Cell[111669, 2453, 867, 19, 35, "Input",ExpressionUUID->"57bbe0fd-3995-4ef2-bfa9-e499f62432a3"],
Cell[CellGroupData[{
Cell[112561, 2476, 1298, 35, 52, "Input",ExpressionUUID->"fc012434-bd55-47db-95ad-db3e474e8eee"],
Cell[113862, 2513, 4329, 91, 209, "Output",ExpressionUUID->"9239915a-e426-496e-b76b-bb7f174f642d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[118252, 2611, 213, 4, 54, "Section",ExpressionUUID->"7eac0147-7603-436d-a77f-062b9e082195"],
Cell[118468, 2617, 1892, 45, 101, "Text",ExpressionUUID->"2b7bb278-5143-4b5e-87ec-549d0e06f5af"],
Cell[120363, 2664, 508, 14, 27, "Text",ExpressionUUID->"699a54e6-cf93-4eaa-bd14-254865dd3f03"],
Cell[120874, 2680, 697, 14, 33, "Input",ExpressionUUID->"c96871de-0c06-478d-a0a4-72c9d4f74301"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121608, 2699, 163, 3, 54, "Section",ExpressionUUID->"2fc83229-d82b-456c-a26d-2ae24393f384"],
Cell[121774, 2704, 1930, 45, 83, "Text",ExpressionUUID->"2ff9ecbb-595e-4bd0-aa47-182116b960ae"],
Cell[123707, 2751, 865, 13, 112, "Input",ExpressionUUID->"7970e00d-8918-4c00-ae3c-6432a2f4e29f"],
Cell[124575, 2766, 460, 12, 27, "Text",ExpressionUUID->"d2dd211a-bc69-44d6-bdb6-8dbba5efb695"],
Cell[125038, 2780, 191, 3, 31, "Input",ExpressionUUID->"27ff8437-95ec-4a9d-b388-9a77358784c1"],
Cell[125232, 2785, 504, 13, 27, "Text",ExpressionUUID->"bdfdfe61-95b8-4815-a867-4f3235bfafdf"],
Cell[125739, 2800, 745, 13, 48, "Input",ExpressionUUID->"a023f993-97e7-4f14-a99f-ce94741783d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126521, 2818, 449, 11, 54, "Section",ExpressionUUID->"3d350643-3d5d-4082-b312-ba5157526b72"],
Cell[126973, 2831, 1713, 43, 64, "Text",ExpressionUUID->"4bb24137-3608-4bd3-a66e-6ead4fa817e3"],
Cell[128689, 2876, 638, 17, 27, "Text",ExpressionUUID->"3e2e2088-197e-42d9-bc61-eb19b4bc78af"],
Cell[129330, 2895, 392, 6, 31, "Input",ExpressionUUID->"e3c75e11-7b49-46d6-baf9-72fbfa706bde"],
Cell[129725, 2903, 394, 8, 33, "Input",ExpressionUUID->"77b06531-3acf-42f2-bcad-6d62a7abad9f"],
Cell[130122, 2913, 237, 4, 33, "Input",ExpressionUUID->"e9d01ee2-ce44-4748-8dc0-bdfda4f575c5"],
Cell[130362, 2919, 183, 3, 31, "Input",ExpressionUUID->"e2ca7c8e-0414-469e-a62a-b762598841d9"],
Cell[130548, 2924, 637, 16, 27, "Text",ExpressionUUID->"bc9b84c1-3186-4595-97f9-4e6aa55a578b"],
Cell[131188, 2942, 331, 5, 31, "Input",ExpressionUUID->"6a785389-3d75-480e-a689-5b73c3e7b0b6"],
Cell[131522, 2949, 345, 8, 33, "Input",ExpressionUUID->"48f32c77-014c-4ce2-a82b-cdb3245ea6b6"],
Cell[131870, 2959, 453, 9, 49, "Input",ExpressionUUID->"01e3d6ac-87bb-44e2-a463-b21a5e4e6592"],
Cell[132326, 2970, 479, 7, 31, "Input",ExpressionUUID->"6720f48c-f322-4b49-964d-dbe1217e1751"],
Cell[132808, 2979, 232, 4, 31, "Input",ExpressionUUID->"4d7b927c-d29b-4b00-9f13-4421850955b8"],
Cell[133043, 2985, 185, 3, 31, "Input",ExpressionUUID->"08c10067-37f9-4217-b2e4-1bd49d0ad6f7"],
Cell[133231, 2990, 659, 16, 27, "Text",ExpressionUUID->"422241c6-db49-4462-8f06-a0fe66c53c57"],
Cell[133893, 3008, 709, 13, 49, "Input",ExpressionUUID->"8cd07bf8-d2bb-46a6-85ea-1d4fd944dce8"],
Cell[134605, 3023, 322, 5, 48, "Input",ExpressionUUID->"4aff8747-1afd-4131-83ed-cfe0b2ae46f9"],
Cell[134930, 3030, 655, 16, 27, "Text",ExpressionUUID->"651fe537-cf21-46f7-a739-a58aec1458e6"],
Cell[135588, 3048, 1345, 21, 49, "Input",ExpressionUUID->"9ef271d0-9786-4102-8716-95cf0cca66ec"],
Cell[136936, 3071, 579, 11, 49, "Input",ExpressionUUID->"ffd543d8-b423-4ec4-abcc-e42a1855513a"],
Cell[137518, 3084, 143, 2, 31, "Input",ExpressionUUID->"5092b13f-e168-4180-a1ed-f4751df850bc"],
Cell[137664, 3088, 326, 5, 48, "Input",ExpressionUUID->"5be03c63-5fcb-4504-ac1a-873fd389c16c"]
}, Open  ]]
}
]
*)



==> anc/SelfenergyDp4tot.dat <==
SelfenergyC2 = -4*c1*M^2
SelfenergyN3 = (3*g^2*(2*m*p2 + m^2*pslash + p2*pslash)*A0[m^2])/
     (128*F^2*p2*Pi^2) + (3*g^2*(-m^2 + p2)*pslash*A0[M^2])/
     (128*F^2*p2*Pi^2) + (3*g^2*(-((-m^2 + p2)*(-m^2 + M^2 + p2)*pslash)/
        (2*p2) + M^2*(m + pslash))*B0[p2, m^2, M^2])/(64*F^2*Pi^2)
SelfenergyC4 = -2*(e115 + e116 + 8*e38)*M^4
SelfenergyT4 = (3*c2*M^4*pslash^2)/(128*F^2*m^2*Pi^2) - 
    (3*M^2*(8*c1 - 4*c3 - (c2*pslash^2)/m^2)*A0[M^2])/(64*F^2*Pi^2)
SelfenergyN4 = (-3*c1*g^2*M^2*(3*m^4*M^2*p2 - 4*m^2*M^2*p2*(M^2 + p2) + 
       p2*(M^3 - M*p2)^2 - 3*m^7*pslash + m^5*(7*M^2 + 9*p2)*pslash - 
       m^3*(5*M^4 + 4*M^2*p2 + 9*p2^2)*pslash + 
       m*(M^6 - M^4*p2 - 3*M^2*p2^2 + 3*p2^3)*pslash)*
      Log[(m^2 + M^2 - p2 + Sqrt[m^4 + (M^2 - p2)^2 - 2*m^2*(M^2 + p2)])/
        (2*m*M)])/(16*F^2*p2^2*Sqrt[m^4 + (M^2 - p2)^2 - 2*m^2*(M^2 + p2)]*
      Pi^2) - (3*c1*g^2*M^2*((M^2*(M^2 - p2)*p2 - 3*m^2*p2*(M^2 + 2*p2) + 
         3*m^5*pslash - 2*m^3*(2*M^2 + 3*p2)*pslash + m*(M^4 - 3*p2^2)*
          pslash)*Log[m] - (-3*m^2*M^2*p2 + M^2*p2*(M^2 + p2) + 
         3*m^5*pslash - 2*m^3*(2*M^2 + 3*p2)*pslash + m*(M^4 + 3*p2^2)*
          pslash)*Log[M] + p2*(-2*m^2*p2 + M^2*p2 - 3*m^3*pslash + 
         m*(M^2 + p2)*pslash + 2*p2*(3*m^2 + M^2 + 3*m*pslash)*
          Log[ScaleMu])))/(16*F^2*p2^2*Pi^2)
SelfenergyN\[CapitalDelta]3 = 
   (h^2*(-12*m\[CapitalDelta]^3*p2 + 4*m\[CapitalDelta]*p2^2 + 
       3*m\[CapitalDelta]^4*pslash - 4*m\[CapitalDelta]^2*p2*pslash + 
       2*p2^2*pslash - 4*M^2*p2*(3*m\[CapitalDelta] + 2*pslash) + 
       M^4*(16*m\[CapitalDelta] + 13*pslash)))/(576*F^2*m\[CapitalDelta]^2*
      Pi^2) - (h^2*(M^4*pslash + (m\[CapitalDelta]^2 - p2)*
        (2*m\[CapitalDelta]*p2 + m\[CapitalDelta]^2*pslash + p2*pslash) + 
       M^2*(6*m\[CapitalDelta]*p2 - 2*m\[CapitalDelta]^2*pslash + 
         5*p2*pslash))*A0[M^2])/(96*F^2*m\[CapitalDelta]^2*p2*Pi^2) + 
    (h^2*(2*m\[CapitalDelta]^3*p2 + 2*m\[CapitalDelta]*p2^2 + M^4*pslash + 
       m\[CapitalDelta]^4*pslash - m\[CapitalDelta]^2*p2*pslash + 
       p2^2*pslash - 2*M^2*(m\[CapitalDelta]*p2 + m\[CapitalDelta]^2*pslash + 
         p2*pslash))*A0[m\[CapitalDelta]^2])/(96*F^2*m\[CapitalDelta]^2*p2*
      Pi^2) - (h^2*(M^4 + (m\[CapitalDelta]^2 - p2)^2 - 
       2*M^2*(m\[CapitalDelta]^2 + p2))*(2*m\[CapitalDelta]*p2 + 
       m\[CapitalDelta]^2*pslash + (-M^2 + p2)*pslash)*
      B0[p2, M^2, m\[CapitalDelta]^2])/(96*F^2*m\[CapitalDelta]^2*p2*Pi^2)
SelfenergyN\[CapitalDelta]4 = 
   -(a1*h^2*M^2*(32*M^6*p2 + M^4*(8*m\[CapitalDelta]^2*p2 + 2*p2^2 + 
          18*m\[CapitalDelta]^3*pslash + 49*m\[CapitalDelta]*p2*pslash) - 
        6*M^2*m\[CapitalDelta]*(6*m\[CapitalDelta]^3*p2 + 
          3*m\[CapitalDelta]*p2^2 + 6*m\[CapitalDelta]^4*pslash + 
          6*m\[CapitalDelta]^2*p2*pslash + 4*p2^2*pslash) + 
        3*m\[CapitalDelta]*(12*m\[CapitalDelta]^5*p2 + 18*m\[CapitalDelta]^3*
           p2^2 + 2*m\[CapitalDelta]*p2^3 + 6*m\[CapitalDelta]^6*pslash - 
          9*m\[CapitalDelta]^4*p2*pslash + 6*m\[CapitalDelta]^2*p2^2*pslash + 
          2*p2^3*pslash)))/(216*F^2*m\[CapitalDelta]^4*p2*Pi^2) + 
    (a1*h^2*(M^6*(8*p2 + 3*m\[CapitalDelta]*pslash) + 
       M^4*p2*(11*m\[CapitalDelta]^2 + 2*p2 + 13*m\[CapitalDelta]*pslash) - 
       3*M^2*m\[CapitalDelta]*(m\[CapitalDelta]^3*p2 + m\[CapitalDelta]*
          p2^2 + m\[CapitalDelta]^4*pslash + p2^2*pslash))*A0[M^2])/
     (36*F^2*m\[CapitalDelta]^4*p2*Pi^2) + 
    (a1*h^2*M^2*(3*m\[CapitalDelta]^2*p2 + p2^2 + 2*m\[CapitalDelta]^3*
        pslash - m\[CapitalDelta]*p2*pslash - 
       M^2*(p2 + 2*m\[CapitalDelta]*pslash))*A0[m\[CapitalDelta]^2])/
     (12*F^2*m\[CapitalDelta]^2*p2*Pi^2) - 
    (a1*h^2*M^2*(M^6*pslash - M^4*p2*(m\[CapitalDelta] + 3*pslash) - 
       M^2*(m\[CapitalDelta]^2 - p2)*(2*m\[CapitalDelta]*p2 + 
         3*m\[CapitalDelta]^2*pslash + 3*p2*pslash) + 
       (m\[CapitalDelta]^2 - p2)*(3*m\[CapitalDelta]^3*p2 + 
         m\[CapitalDelta]*p2^2 + 2*m\[CapitalDelta]^4*pslash + 
         m\[CapitalDelta]^2*p2*pslash + p2^2*pslash))*
      B0[p2, M^2, m\[CapitalDelta]^2])/(12*F^2*m\[CapitalDelta]^3*p2*Pi^2) + 
    (a1*h^2*M^2*(M^4 + (m\[CapitalDelta]^2 - p2)^2 - 
       2*M^2*(m\[CapitalDelta]^2 + p2))*(-2*m\[CapitalDelta]*p2 - 
       m\[CapitalDelta]^2*pslash + (M^2 - p2)*pslash)*
      C0[0, p2, p2, m\[CapitalDelta]^2, m\[CapitalDelta]^2, M^2])/
     (12*F^2*m\[CapitalDelta]*p2*Pi^2)
SelfenergyDp4totunsubstracted = -4*c1*M^2 - 2*(e115 + e116 + 8*e38)*M^4 + 
    (3*c2*M^4*pslash^2)/(128*F^2*m^2*Pi^2) + 
    (h^2*(-12*m\[CapitalDelta]^3*p2 + 4*m\[CapitalDelta]*p2^2 + 
       3*m\[CapitalDelta]^4*pslash - 4*m\[CapitalDelta]^2*p2*pslash + 
       2*p2^2*pslash - 4*M^2*p2*(3*m\[CapitalDelta] + 2*pslash) + 
       M^4*(16*m\[CapitalDelta] + 13*pslash)))/(576*F^2*m\[CapitalDelta]^2*
      Pi^2) - (a1*h^2*M^2*(32*M^6*p2 + M^4*(8*m\[CapitalDelta]^2*p2 + 
         2*p2^2 + 18*m\[CapitalDelta]^3*pslash + 49*m\[CapitalDelta]*p2*
          pslash) - 6*M^2*m\[CapitalDelta]*(6*m\[CapitalDelta]^3*p2 + 
         3*m\[CapitalDelta]*p2^2 + 6*m\[CapitalDelta]^4*pslash + 
         6*m\[CapitalDelta]^2*p2*pslash + 4*p2^2*pslash) + 
       3*m\[CapitalDelta]*(12*m\[CapitalDelta]^5*p2 + 18*m\[CapitalDelta]^3*
          p2^2 + 2*m\[CapitalDelta]*p2^3 + 6*m\[CapitalDelta]^6*pslash - 
         9*m\[CapitalDelta]^4*p2*pslash + 6*m\[CapitalDelta]^2*p2^2*pslash + 
         2*p2^3*pslash)))/(216*F^2*m\[CapitalDelta]^4*p2*Pi^2) + 
    (3*g^2*(2*m*p2 + m^2*pslash + p2*pslash)*A0[m^2])/(128*F^2*p2*Pi^2) + 
    ((32*a1*h^2*m^2*M^2*(M^4*(8*p2 + 3*m\[CapitalDelta]*pslash) + 
         M^2*p2*(11*m\[CapitalDelta]^2 + 2*p2 + 13*m\[CapitalDelta]*pslash) - 
         3*m\[CapitalDelta]*(m\[CapitalDelta]^3*p2 + m\[CapitalDelta]*p2^2 + 
           m\[CapitalDelta]^4*pslash + p2^2*pslash)) - 
       3*(4*h^2*m^2*m\[CapitalDelta]^2*(M^4*pslash + 
           (m\[CapitalDelta]^2 - p2)*(2*m\[CapitalDelta]*p2 + 
             m\[CapitalDelta]^2*pslash + p2*pslash) + 
           M^2*(6*m\[CapitalDelta]*p2 - 2*m\[CapitalDelta]^2*pslash + 
             5*p2*pslash)) + 9*m\[CapitalDelta]^4*(16*c1*m^2*M^2*p2 - 
           8*c3*m^2*M^2*p2 + pslash*(g^2*(m^4 - m^2*p2) - 2*c2*M^2*p2*
              pslash))))*A0[M^2])/(1152*F^2*m^2*m\[CapitalDelta]^4*p2*Pi^2) + 
    (h^2*(2*m\[CapitalDelta]^3*p2 + 2*m\[CapitalDelta]*p2^2 + M^4*pslash + 
       m\[CapitalDelta]^4*pslash - m\[CapitalDelta]^2*p2*pslash + 
       p2^2*pslash - 2*M^2*(m\[CapitalDelta]*p2 + m\[CapitalDelta]^2*pslash + 
         p2*pslash) - 8*a1*M^2*(-3*m\[CapitalDelta]^2*p2 - p2^2 - 
         2*m\[CapitalDelta]^3*pslash + m\[CapitalDelta]*p2*pslash + 
         M^2*(p2 + 2*m\[CapitalDelta]*pslash)))*A0[m\[CapitalDelta]^2])/
     (96*F^2*m\[CapitalDelta]^2*p2*Pi^2) + 
    (3*g^2*(-((-m^2 + p2)*(-m^2 + M^2 + p2)*pslash)/(2*p2) + 
       M^2*(m + pslash))*B0[p2, m^2, M^2])/(64*F^2*Pi^2) + 
    (h^2*(m\[CapitalDelta]*(M^4 + (m\[CapitalDelta]^2 - p2)^2 - 
         2*M^2*(m\[CapitalDelta]^2 + p2))*(-2*m\[CapitalDelta]*p2 - 
         m\[CapitalDelta]^2*pslash + (M^2 - p2)*pslash) - 
       8*a1*(M^8*pslash - M^6*p2*(m\[CapitalDelta] + 3*pslash) - 
         M^4*(m\[CapitalDelta]^2 - p2)*(2*m\[CapitalDelta]*p2 + 
           3*m\[CapitalDelta]^2*pslash + 3*p2*pslash) + 
         M^2*(m\[CapitalDelta]^2 - p2)*(3*m\[CapitalDelta]^3*p2 + 
           m\[CapitalDelta]*p2^2 + 2*m\[CapitalDelta]^4*pslash + 
           m\[CapitalDelta]^2*p2*pslash + p2^2*pslash)))*
      B0[p2, M^2, m\[CapitalDelta]^2])/(96*F^2*m\[CapitalDelta]^3*p2*Pi^2) + 
    (a1*h^2*M^2*(M^4 + (m\[CapitalDelta]^2 - p2)^2 - 
       2*M^2*(m\[CapitalDelta]^2 + p2))*(-2*m\[CapitalDelta]*p2 - 
       m\[CapitalDelta]^2*pslash + (M^2 - p2)*pslash)*
      C0[0, p2, p2, m\[CapitalDelta]^2, m\[CapitalDelta]^2, M^2])/
     (12*F^2*m\[CapitalDelta]*p2*Pi^2) - 
    (3*c1*g^2*M^2*(3*m^4*M^2*p2 - 4*m^2*M^2*p2*(M^2 + p2) + 
       p2*(M^3 - M*p2)^2 - 3*m^7*pslash + m^5*(7*M^2 + 9*p2)*pslash - 
       m^3*(5*M^4 + 4*M^2*p2 + 9*p2^2)*pslash + 
       m*(M^6 - M^4*p2 - 3*M^2*p2^2 + 3*p2^3)*pslash)*
      Log[(m^2 + M^2 - p2 + Sqrt[m^4 + (M^2 - p2)^2 - 2*m^2*(M^2 + p2)])/
        (2*m*M)])/(16*F^2*p2^2*Sqrt[m^4 + (M^2 - p2)^2 - 2*m^2*(M^2 + p2)]*
      Pi^2) - (3*c1*g^2*M^2*((M^2*(M^2 - p2)*p2 - 3*m^2*p2*(M^2 + 2*p2) + 
         3*m^5*pslash - 2*m^3*(2*M^2 + 3*p2)*pslash + m*(M^4 - 3*p2^2)*
          pslash)*Log[m] - (-3*m^2*M^2*p2 + M^2*p2*(M^2 + p2) + 
         3*m^5*pslash - 2*m^3*(2*M^2 + 3*p2)*pslash + m*(M^4 + 3*p2^2)*
          pslash)*Log[M] + p2*(-2*m^2*p2 + M^2*p2 - 3*m^3*pslash + 
         m*(M^2 + p2)*pslash + 2*p2*(3*m^2 + M^2 + 3*m*pslash)*
          Log[ScaleMu])))/(16*F^2*p2^2*Pi^2)
SelfenergyDp4totunsubstractedexp = 
   (6*h^2*m^2*m\[CapitalDelta]^2*(-12*m\[CapitalDelta]^5*p2 + 
        12*m\[CapitalDelta]^3*p2^2 - 8*m\[CapitalDelta]*p2^3 + 6*M^6*pslash - 
        6*m\[CapitalDelta]^6*pslash + 9*m\[CapitalDelta]^4*p2*pslash + 
        2*m\[CapitalDelta]^2*p2^2*pslash - 4*p2^3*pslash + 
        M^4*(4*m\[CapitalDelta]*p2 - 18*m\[CapitalDelta]^2*pslash - 
          5*p2*pslash) + 2*M^2*(12*m\[CapitalDelta]^3*p2 + 
          6*m\[CapitalDelta]*p2^2 + 9*m\[CapitalDelta]^4*pslash + 
          6*m\[CapitalDelta]^2*p2*pslash + 5*p2^2*pslash)) - 
      16*a1*h^2*m^2*M^2*(2*M^6*(16*p2 + 9*m\[CapitalDelta]*pslash) + 
        M^4*(-10*m\[CapitalDelta]^2*p2 + 2*p2^2 + 18*m\[CapitalDelta]^3*
           pslash - 5*m\[CapitalDelta]*p2*pslash) - 6*M^2*m\[CapitalDelta]*
         (12*m\[CapitalDelta]^3*p2 - 3*m\[CapitalDelta]*p2^2 + 
          15*m\[CapitalDelta]^4*pslash + 6*m\[CapitalDelta]^2*p2*pslash - 
          5*p2^2*pslash) + 3*m\[CapitalDelta]*(30*m\[CapitalDelta]^5*p2 + 
          6*m\[CapitalDelta]^3*p2^2 - 4*m\[CapitalDelta]*p2^3 + 
          18*m\[CapitalDelta]^6*pslash - 15*m\[CapitalDelta]^4*p2*pslash + 
          6*m\[CapitalDelta]^2*p2^2*pslash - 4*p2^3*pslash)) - 
      27*m\[CapitalDelta]^4*(3*g^2*m^2*(m^4*pslash - 24*c1*m^3*M^2*pslash + 
          p2*(8*c1*M^4 - M^2*pslash + p2*pslash) - 
          m^2*(16*c1*M^2*p2 + M^2*pslash + 2*p2*pslash) + 
          2*m*M^2*(-p2 + 4*c1*M^2*pslash + 4*c1*p2*pslash)) + 
        M^2*p2*(512*c1*F^2*m^2*Pi^2 + M^2*(256*e115*F^2*m^2*Pi^2 + 
            256*e116*F^2*m^2*Pi^2 + 2048*e38*F^2*m^2*Pi^2 - 3*c2*pslash^2))))/
     (3456*F^2*m^2*m\[CapitalDelta]^4*p2*Pi^2) - 
    (3*c1*g^2*M^2*(-3*m^2*M^2*p2 + M^2*p2*(M^2 + p2) + 3*m^5*pslash - 
       2*m^3*(2*M^2 + 3*p2)*pslash + m*(M^4 + 3*p2^2)*pslash)*Log[m])/
     (16*F^2*p2^2*Pi^2) + 
    ((27*g^2*m^2*m\[CapitalDelta]^4*(-2*m^3*M^2*p2 + 2*m*M^2*p2*(M^2 + p2) + 
         m^6*pslash - m^4*(2*M^2 + 3*p2)*pslash + p2*(M^4 + 2*M^2*p2 - p2^2)*
          pslash + m^2*(M^4 + 3*p2^2)*pslash) + 
       4*M^2*p2*(16*a1*h^2*m^2*M^2*(M^4*(8*p2 + 3*m\[CapitalDelta]*pslash) + 
           M^2*p2*(11*m\[CapitalDelta]^2 + 2*p2 + 13*m\[CapitalDelta]*
              pslash) - 3*m\[CapitalDelta]*(m\[CapitalDelta]^3*p2 + 
             m\[CapitalDelta]*p2^2 + m\[CapitalDelta]^4*pslash + 
             p2^2*pslash)) - 3*(9*M^2*m\[CapitalDelta]^4*p2*
            (8*c1*m^2 - 4*c3*m^2 - c2*pslash^2) + 2*h^2*m^2*
            m\[CapitalDelta]^2*(M^4*pslash + (m\[CapitalDelta]^2 - p2)*
              (2*m\[CapitalDelta]*p2 + m\[CapitalDelta]^2*pslash + p2*
                pslash) + M^2*(6*m\[CapitalDelta]*p2 - 2*m\[CapitalDelta]^2*
                pslash + 5*p2*pslash)))))*Log[m^2/M^2])/
     (2304*F^2*m^2*m\[CapitalDelta]^4*p2^2*Pi^2) + 
    (3*c1*g^2*M^2*(-3*m^2*M^2*p2 + M^2*p2*(M^2 + p2) + 3*m^5*pslash - 
       2*m^3*(2*M^2 + 3*p2)*pslash + m*(M^4 + 3*p2^2)*pslash)*Log[M])/
     (16*F^2*p2^2*Pi^2) + 
    (h^2*(8*a1*M^2*(-(M^6*pslash) + M^4*p2*(m\[CapitalDelta] + 3*pslash) + 
         p2^2*(3*m\[CapitalDelta]^3 + m\[CapitalDelta]*p2 + p2*pslash) + 
         M^2*(m\[CapitalDelta]^3*p2 - 2*m\[CapitalDelta]*p2^2 + 
           m\[CapitalDelta]^4*pslash - 3*p2^2*pslash)) + 
       m\[CapitalDelta]*(M^6*pslash + p2^2*(6*m\[CapitalDelta]^3 - 
           2*m\[CapitalDelta]*p2 + 2*m\[CapitalDelta]^2*pslash - p2*pslash) - 
         M^4*(2*m\[CapitalDelta]*p2 + 2*m\[CapitalDelta]^2*pslash + 
           3*p2*pslash) + M^2*(2*m\[CapitalDelta]^3*p2 + 4*m\[CapitalDelta]*
            p2^2 + m\[CapitalDelta]^4*pslash + 3*p2^2*pslash)))*
      Log[m^2/m\[CapitalDelta]^2])/(96*F^2*m\[CapitalDelta]^3*p2*Pi^2) + 
    (h^2*(-(m\[CapitalDelta]*(M^6 - (m\[CapitalDelta]^2 - p2)^3 - 
          M^4*(3*m\[CapitalDelta]^2 + p2) + M^2*(3*m\[CapitalDelta]^4 - 
            2*m\[CapitalDelta]^2*p2 - p2^2))*(-2*m\[CapitalDelta]*p2 - 
          m\[CapitalDelta]^2*pslash + (M^2 - p2)*pslash)) + 
       8*a1*M^2*(M^8*pslash - M^6*p2*(m\[CapitalDelta] + 2*pslash) + 
         M^4*(-3*m\[CapitalDelta]^3*p2 + m\[CapitalDelta]*p2^2 - 
           6*m\[CapitalDelta]^4*pslash) - (m\[CapitalDelta]^2 - p2)^2*
          (5*m\[CapitalDelta]^3*p2 + m\[CapitalDelta]*p2^2 + 
           3*m\[CapitalDelta]^4*pslash + 2*m\[CapitalDelta]^2*p2*pslash + 
           p2^2*pslash) + M^2*(9*m\[CapitalDelta]^5*p2 - 2*m\[CapitalDelta]^3*
            p2^2 + m\[CapitalDelta]*p2^3 + 8*m\[CapitalDelta]^6*pslash - 
           2*m\[CapitalDelta]^4*p2*pslash + 2*p2^3*pslash)))*
      Log[M^2/m\[CapitalDelta]^2])/(192*F^2*m\[CapitalDelta]^3*p2^2*Pi^2) + 
    (3*g^2*(-((m^4 + (M^2 - p2)^2 - 2*m^2*(M^2 + p2))*(-2*m*M^2*p2 + 
           m^4*pslash + p2*(-M^2 + p2)*pslash - m^2*(M^2 + 2*p2)*pslash))/2 - 
       4*c1*M^2*(3*m^4*M^2*p2 - 4*m^2*M^2*p2*(M^2 + p2) + p2*(M^3 - M*p2)^2 - 
         3*m^7*pslash + m^5*(7*M^2 + 9*p2)*pslash - 
         m^3*(5*M^4 + 4*M^2*p2 + 9*p2^2)*pslash + 
         m*(M^6 - M^4*p2 - 3*M^2*p2^2 + 3*p2^3)*pslash))*
      Log[(m^2 + M^2 - p2 + Sqrt[m^4 + (M^2 - p2)^2 - 2*m^2*(M^2 + p2)])/
        (2*m*M)])/(64*F^2*p2^2*Sqrt[m^4 + (M^2 - p2)^2 - 2*m^2*(M^2 + p2)]*
      Pi^2) - (h^2*Sqrt[M^4 + (m\[CapitalDelta]^2 - p2)^2 - 
        2*M^2*(m\[CapitalDelta]^2 + p2)]*
      (-(m\[CapitalDelta]*(M^4 + (m\[CapitalDelta]^2 - p2)^2 - 
          2*M^2*(m\[CapitalDelta]^2 + p2))*(-2*m\[CapitalDelta]*p2 - 
          m\[CapitalDelta]^2*pslash + (M^2 - p2)*pslash)) + 
       8*a1*(M^8*pslash + M^6*(-(m\[CapitalDelta]*p2) + m\[CapitalDelta]^2*
            pslash - 3*p2*pslash) + M^2*(m\[CapitalDelta]^2 - p2)*
          (5*m\[CapitalDelta]^3*p2 + m\[CapitalDelta]*p2^2 + 
           3*m\[CapitalDelta]^4*pslash + 2*m\[CapitalDelta]^2*p2*pslash + 
           p2^2*pslash) + M^4*(-4*m\[CapitalDelta]^3*p2 + 2*m\[CapitalDelta]*
            p2^2 - 5*m\[CapitalDelta]^4*pslash + 3*p2^2*pslash)))*
      Log[(M^2 + m\[CapitalDelta]^2 - p2 + 
         Sqrt[M^4 + (m\[CapitalDelta]^2 - p2)^2 - 2*M^2*(m\[CapitalDelta]^2 + 
             p2)])/(2*M*m\[CapitalDelta])])/(96*F^2*m\[CapitalDelta]^3*p2^2*
      Pi^2)


==> anc/dZDp4tot.dat <==
dZDlessp4tot = ((-I/256)*(-12*m^2*Sqrt[-4*m^2*M^2 + M^4]*
       (c2*M^4*(-4*m^2 + M^2) + 4*g^2*(4*m^3*M^2 - m*M^4 + 16*c1*m^2*M^4 - 
          8*c1*M^6)) + (12*I)*M^3*(4*m^2 - M^2)^(3/2)*
       (2*c2*m^2*M^2 + g^2*(3*m^3 - 2*m*M^2 - 16*c1*M^4))*Log[m^2/M^2] + 
      48*g^2*M^4*(12*m^5 - 7*m^3*M^2 + 48*c1*m^4*M^2 + m*M^4 - 
        48*c1*m^2*M^4 + 8*c1*M^6)*Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)]))/
    (F^2*m^3*M*(4*m^2 - M^2)^(3/2)*Pi^2)
dZDintermediatep4tot = (h^2*M^2*(3*m^2 + 3*m*(-8*c1*M^2 + m\[CapitalDelta]) - 
       2*M^2*(1 + 6*c1*m\[CapitalDelta]))*Log[m])/(12*F^2*m\[CapitalDelta]^2*
      Pi^2) - (a1*h^2*M^4*(9*m^4*m\[CapitalDelta] - 
       13*m^2*M^2*m\[CapitalDelta] + m^3*(-4*M^2 + 6*m\[CapitalDelta]^2) + 
       3*m\[CapitalDelta]*(M^4 - m\[CapitalDelta]^4))*Log[m^2/M^2])/
     (36*F^2*m^2*m\[CapitalDelta]^4*Pi^2) + 
    (h^2*(5*m^9 + m^8*(-80*c1*M^2 + 8*m\[CapitalDelta]) + 
       48*c1*M^2*(M^2 - m\[CapitalDelta]^2)^4 - 
       4*m^2*(M^2 - m\[CapitalDelta]^2)^2*(8*c1*M^4 + M^2*m\[CapitalDelta] + 
         4*c1*M^2*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) - 
       2*m^3*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 + m\[CapitalDelta]^6) - 
       6*m^7*(m\[CapitalDelta]^2 + 2*M^2*(1 + 8*c1*m\[CapitalDelta])) - 
       3*m*(M^2 - m\[CapitalDelta]^2)^3*(m\[CapitalDelta]^2 + 
         M^2*(-1 + 16*c1*m\[CapitalDelta])) + 
       2*m^5*(24*c1*M^2*m\[CapitalDelta]^3 + 
         M^4*(5 + 24*c1*m\[CapitalDelta])) - 
       12*m^6*(m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
         4*c1*M^2*(2*M^2 + m\[CapitalDelta]^2)))*Log[M])/
     (96*F^2*m^5*m\[CapitalDelta]^2*Pi^2) - 
    (a1*h^2*M^2*(9*m^4*M^2 - M^6 + M^2*m\[CapitalDelta]^4 + 
       2*m\[CapitalDelta]^6 + m^3*(4*M^2*m\[CapitalDelta] - 
         2*m\[CapitalDelta]^3) + m^2*(-3*M^4 + m\[CapitalDelta]^4))*
      Log[m^2/m\[CapitalDelta]^2])/(12*F^2*m^2*m\[CapitalDelta]^3*Pi^2) + 
    (a1*h^2*M^2*(-5*m^8 + 6*m^6*M^2 - 4*m^7*m\[CapitalDelta] + 
       2*m^5*m\[CapitalDelta]*(M^2 - 3*m\[CapitalDelta]^2) - 
       3*(M^2 - m\[CapitalDelta]^2)^3*(M^2 + 3*m\[CapitalDelta]^2) + 
       2*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2*
        (M^2 + 5*m\[CapitalDelta]^2) + 2*m^2*(M^6 + M^2*m\[CapitalDelta]^4 - 
         2*m\[CapitalDelta]^6))*Log[M^2/m\[CapitalDelta]^2])/
     (24*F^2*m^4*m\[CapitalDelta]^3*Pi^2) + 
    (h^2*(-16*a1*m*M^2*(5*m^8 + 4*m^7*m\[CapitalDelta] + 
         6*m^5*m\[CapitalDelta]^3 + 4*m^2*m\[CapitalDelta]^6 - 
         10*m*m\[CapitalDelta]^7 - 9*m\[CapitalDelta]^8) + 
       m\[CapitalDelta]*(5*m^9 + m^8*(-80*c1*M^2 + 8*m\[CapitalDelta]) + 
         m^3*(4*M^6 - 6*M^4*m\[CapitalDelta]^2 - 2*m\[CapitalDelta]^6) + 
         4*m^2*(8*c1*M^8 + M^6*m\[CapitalDelta] - 12*c1*M^6*
            m\[CapitalDelta]^2 - 3*M^4*m\[CapitalDelta]^3 + 
           3*M^2*m\[CapitalDelta]^5 - 4*c1*M^2*m\[CapitalDelta]^6 + 
           m\[CapitalDelta]^7) - 48*c1*M^2*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 
           6*M^4*m\[CapitalDelta]^4 - 4*M^2*m\[CapitalDelta]^6 - 
           m\[CapitalDelta]^8) - 6*m^7*(m\[CapitalDelta]^2 + 
           2*M^2*(1 + 8*c1*m\[CapitalDelta])) + 
         6*m^5*(8*c1*M^2*m\[CapitalDelta]^3 + 
           M^4*(1 + 8*c1*m\[CapitalDelta])) + 3*m*(m\[CapitalDelta]^8 + 
           4*M^6*m\[CapitalDelta]^2*(1 - 12*c1*m\[CapitalDelta]) + 
           4*M^2*m\[CapitalDelta]^6*(1 + 4*c1*m\[CapitalDelta]) + 
           6*M^4*m\[CapitalDelta]^4*(-1 + 8*c1*m\[CapitalDelta]) + 
           M^8*(-1 + 16*c1*m\[CapitalDelta])) - 
         12*m^6*(m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
           4*c1*M^2*(2*M^2 + m\[CapitalDelta]^2))))*Log[m\[CapitalDelta]])/
     (96*F^2*m^5*m\[CapitalDelta]^3*Pi^2) + 
    (h^2*M^2*(-32*a1*m^4*M^4 + 144*a1*m^5*M^2*m\[CapitalDelta] - 
       824*a1*m^3*M^4*m\[CapitalDelta] + 432*a1*m*M^6*m\[CapitalDelta] - 
       18*m^5*m\[CapitalDelta]^2 + 93*m^3*M^2*m\[CapitalDelta]^2 + 
       288*a1*m^4*M^2*m\[CapitalDelta]^2 + 1152*c1*m^4*M^2*
        m\[CapitalDelta]^2 - 54*m*M^4*m\[CapitalDelta]^2 - 
       288*a1*m^2*M^4*m\[CapitalDelta]^2 + 144*c1*m^2*M^4*
        m\[CapitalDelta]^2 - 864*c1*M^6*m\[CapitalDelta]^2 - 
       72*m^4*m\[CapitalDelta]^3 + 72*m^2*M^2*m\[CapitalDelta]^3 + 
       288*a1*m^3*M^2*m\[CapitalDelta]^3 + 864*c1*m^3*M^2*
        m\[CapitalDelta]^3 + 432*a1*m*M^4*m\[CapitalDelta]^3 + 
       864*c1*m*M^4*m\[CapitalDelta]^3 - 36*m^3*m\[CapitalDelta]^4 + 
       162*m*M^2*m\[CapitalDelta]^4 - 1152*a1*m^2*M^2*m\[CapitalDelta]^4 - 
       288*c1*m^2*M^2*m\[CapitalDelta]^4 + 2592*c1*M^4*m\[CapitalDelta]^4 - 
       144*m^2*m\[CapitalDelta]^5 - 2160*a1*m*M^2*m\[CapitalDelta]^5 - 
       1728*c1*m*M^2*m\[CapitalDelta]^5 - 162*m*m\[CapitalDelta]^6 - 
       2592*c1*M^2*m\[CapitalDelta]^6 - 288*a1*m*m\[CapitalDelta]^4*
        (2*m^3 - m^2*m\[CapitalDelta] - 2*m\[CapitalDelta]^3)*Log[m] + 
       288*a1*m*m\[CapitalDelta]^4*(2*m^3 - m^2*m\[CapitalDelta] - 
         2*m\[CapitalDelta]^3)*Log[m\[CapitalDelta]]))/
     (1728*F^2*m^3*m\[CapitalDelta]^4*Pi^2) + 
    (h^2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^3*
      (8*a1*m*M^2*(5*m^4 - 6*m^3*m\[CapitalDelta] + 
         12*m^2*m\[CapitalDelta]^2 - 8*m*m\[CapitalDelta]^3 + 
         9*m\[CapitalDelta]^4) + m\[CapitalDelta]*
        (-5*m^5 + 2*m^2*(40*c1*M^2 - m\[CapitalDelta])*m\[CapitalDelta]^2 + 
         48*c1*M^2*m\[CapitalDelta]^4 + 2*m^3*m\[CapitalDelta]*
          (-32*c1*M^2 + m\[CapitalDelta]) + 3*m*m\[CapitalDelta]^3*
          (-16*c1*M^2 + m\[CapitalDelta]) + 2*m^4*(40*c1*M^2 + 
           m\[CapitalDelta])))*Log[-m^2 + m\[CapitalDelta]^2])/
     (96*F^2*m^5*m\[CapitalDelta]^3*Pi^2) + 
    (h^2*(8*a1*m*M^2*(5*m^10 + 4*m^9*m\[CapitalDelta] - 
         2*m^4*(M^2 - 2*m\[CapitalDelta]^2)*(M^2 - m\[CapitalDelta]^2)^2 + 
         2*m^7*m\[CapitalDelta]*(-5*M^2 + m\[CapitalDelta]^2) + 
         2*m^6*M^2*(9*M^2 + m\[CapitalDelta]^2) + 
         3*(M^2 - m\[CapitalDelta]^2)^4*(M^2 + 3*m\[CapitalDelta]^2) + 
         2*m*m\[CapitalDelta]*(-M^2 + m\[CapitalDelta]^2)^3*
          (M^2 + 5*m\[CapitalDelta]^2) - 
         m^8*(17*M^2 + 5*m\[CapitalDelta]^2) - m^2*(M^2 - m\[CapitalDelta]^2)^
           2*(7*M^4 + 16*M^2*m\[CapitalDelta]^2 + 13*m\[CapitalDelta]^4) + 
         m^5*(6*M^4*m\[CapitalDelta] - 8*M^2*m\[CapitalDelta]^3 - 
           6*m\[CapitalDelta]^5) + 2*m^3*m\[CapitalDelta]*
          (M^6 + 5*M^4*m\[CapitalDelta]^2 - M^2*m\[CapitalDelta]^4 - 
           5*m\[CapitalDelta]^6)) - m\[CapitalDelta]*
        (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
        (5*m^9 - 2*m^8*(40*c1*M^2 + m\[CapitalDelta]) - 
         48*c1*M^2*(M^2 - m\[CapitalDelta]^2)^4 + 
         2*m^6*(48*c1*M^4 + M^2*m\[CapitalDelta] + 40*c1*M^2*
            m\[CapitalDelta]^2 + 3*m\[CapitalDelta]^3) - 
         2*m^4*m\[CapitalDelta]*(-M^2 + m\[CapitalDelta]^2)*
          (3*m\[CapitalDelta]^2 + M^2*(1 - 16*c1*m\[CapitalDelta])) - 
         4*m^3*(M^2 - m\[CapitalDelta]^2)^2*(-m\[CapitalDelta]^2 + 
           M^2*(-1 + 8*c1*m\[CapitalDelta])) + 2*m^5*(3*m\[CapitalDelta]^4 + 
           2*M^2*m\[CapitalDelta]^2*(1 - 20*c1*m\[CapitalDelta]) + 
           M^4*(3 + 8*c1*m\[CapitalDelta])) + 4*m^7*(-3*m\[CapitalDelta]^2 + 
           M^2*(-3 + 16*c1*m\[CapitalDelta])) - 
         3*m*(M^2 - m\[CapitalDelta]^2)^3*(-m\[CapitalDelta]^2 + 
           M^2*(1 + 16*c1*m\[CapitalDelta])) + 
         2*m^2*(M^2 - m\[CapitalDelta]^2)^2*(-(M^2*m\[CapitalDelta]) + 
           m\[CapitalDelta]^3 + 8*c1*M^2*(2*M^2 + m\[CapitalDelta]^2))))*
      Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + 
         Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
           2*m^2*(M^2 + m\[CapitalDelta]^2)])/(2*M*m\[CapitalDelta])])/
     (96*F^2*m^5*m\[CapitalDelta]^3*Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
        2*m^2*(M^2 + m\[CapitalDelta]^2)]*Pi^2)
dZDp4tot = (h^2*M^2*(3*m^4 + 4*a1*m\[CapitalDelta]^5 + 
       m^3*(-24*c1*M^2 + m\[CapitalDelta]*(3 - 4*a1*m\[CapitalDelta])) - 
       2*m^2*(-(a1*m\[CapitalDelta]^3) + M^2*(1 + 6*c1*m\[CapitalDelta])))*
      Log[m])/(12*F^2*m^2*m\[CapitalDelta]^2*Pi^2) + 
    ((27*M^2*(2*c2*m^2*M^2 + g^2*(3*m^3 - 2*m*M^2 - 16*c1*M^4))*
        m\[CapitalDelta]^4 - 16*a1*h^2*m*M^4*(9*m^4*m\[CapitalDelta] - 
         13*m^2*M^2*m\[CapitalDelta] + m^3*(-4*M^2 + 6*m\[CapitalDelta]^2) + 
         3*m\[CapitalDelta]*(M^4 - m\[CapitalDelta]^4)))*Log[m^2/M^2])/
     (576*F^2*m^3*m\[CapitalDelta]^4*Pi^2) + 
    (h^2*(5*m^9 + m^8*(-80*c1*M^2 + 8*m\[CapitalDelta]) + 
       48*c1*M^2*(M^2 - m\[CapitalDelta]^2)^4 - 
       4*m^2*(M^2 - m\[CapitalDelta]^2)^2*(8*c1*M^4 + M^2*m\[CapitalDelta] + 
         4*c1*M^2*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) - 
       2*m^3*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 + m\[CapitalDelta]^6) - 
       6*m^7*(m\[CapitalDelta]^2 + 2*M^2*(1 + 8*c1*m\[CapitalDelta])) - 
       3*m*(M^2 - m\[CapitalDelta]^2)^3*(m\[CapitalDelta]^2 + 
         M^2*(-1 + 16*c1*m\[CapitalDelta])) + 
       2*m^5*(24*c1*M^2*m\[CapitalDelta]^3 + 
         M^4*(5 + 24*c1*m\[CapitalDelta])) - 
       12*m^6*(m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
         4*c1*M^2*(2*M^2 + m\[CapitalDelta]^2)))*Log[M])/
     (96*F^2*m^5*m\[CapitalDelta]^2*Pi^2) + 
    (M^2*((-81*m^2*(c2*M^2*(-4*m^2 + M^2) + 4*g^2*(4*m^3 - m*M^2 + 
            16*c1*m^2*M^2 - 8*c1*M^4)))/(4*m^2 - M^2) + 
       (8*a1*h^2*m*M^2*(18*m^4*m\[CapitalDelta] - 
          4*m^3*(M^2 - 9*m\[CapitalDelta]^2) - 36*m*m\[CapitalDelta]^2*
           (M^2 + 4*m\[CapitalDelta]^2) + m^2*(-103*M^2*m\[CapitalDelta] + 
            36*m\[CapitalDelta]^3) + 54*m\[CapitalDelta]*
           (M^4 + M^2*m\[CapitalDelta]^2 - 5*m\[CapitalDelta]^4)))/
        m\[CapitalDelta]^4 - 
       (3*h^2*(6*m^5 + 24*m^4*(-16*c1*M^2 + m\[CapitalDelta]) - 
          24*m^2*(2*c1*M^2 + m\[CapitalDelta])*(M^2 - 2*m\[CapitalDelta]^2) + 
          288*c1*M^2*(M^4 - 3*M^2*m\[CapitalDelta]^2 + 
            3*m\[CapitalDelta]^4) - 18*m*(-3*m\[CapitalDelta]^4 + 
            M^2*m\[CapitalDelta]^2*(3 - 32*c1*m\[CapitalDelta]) + 
            M^4*(-1 + 16*c1*m\[CapitalDelta])) + m^3*(12*m\[CapitalDelta]^2 - 
            M^2*(31 + 288*c1*m\[CapitalDelta]))))/m\[CapitalDelta]^2 - 
       ((324*I)*g^2*M*(12*m^5 - 7*m^3*M^2 + 48*c1*m^4*M^2 + m*M^4 - 
          48*c1*m^2*M^4 + 8*c1*M^6)*Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/
        (4*m^2 - M^2)^(3/2)))/(1728*F^2*m^3*Pi^2) - 
    (a1*h^2*M^2*(9*m^4*M^2 - M^6 + M^2*m\[CapitalDelta]^4 + 
       2*m\[CapitalDelta]^6 + m^3*(4*M^2*m\[CapitalDelta] - 
         2*m\[CapitalDelta]^3) + m^2*(-3*M^4 + m\[CapitalDelta]^4))*
      Log[m^2/m\[CapitalDelta]^2])/(12*F^2*m^2*m\[CapitalDelta]^3*Pi^2) + 
    (a1*h^2*M^2*(-5*m^8 + 6*m^6*M^2 - 4*m^7*m\[CapitalDelta] + 
       2*m^5*m\[CapitalDelta]*(M^2 - 3*m\[CapitalDelta]^2) - 
       3*(M^2 - m\[CapitalDelta]^2)^3*(M^2 + 3*m\[CapitalDelta]^2) + 
       2*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2*
        (M^2 + 5*m\[CapitalDelta]^2) + 2*m^2*(M^6 + M^2*m\[CapitalDelta]^4 - 
         2*m\[CapitalDelta]^6))*Log[M^2/m\[CapitalDelta]^2])/
     (24*F^2*m^4*m\[CapitalDelta]^3*Pi^2) + 
    (h^2*(-16*a1*m*M^2*(5*m^8 + 4*m^7*m\[CapitalDelta] + 
         4*m^5*m\[CapitalDelta]^3 + m^4*m\[CapitalDelta]^4 + 
         6*m^2*m\[CapitalDelta]^6 - 10*m*m\[CapitalDelta]^7 - 
         9*m\[CapitalDelta]^8) + m\[CapitalDelta]*
        (5*m^9 + m^8*(-80*c1*M^2 + 8*m\[CapitalDelta]) + 
         m^3*(4*M^6 - 6*M^4*m\[CapitalDelta]^2 - 2*m\[CapitalDelta]^6) + 
         4*m^2*(8*c1*M^8 + M^6*m\[CapitalDelta] - 12*c1*M^6*
            m\[CapitalDelta]^2 - 3*M^4*m\[CapitalDelta]^3 + 
           3*M^2*m\[CapitalDelta]^5 - 4*c1*M^2*m\[CapitalDelta]^6 + 
           m\[CapitalDelta]^7) - 48*c1*M^2*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 
           6*M^4*m\[CapitalDelta]^4 - 4*M^2*m\[CapitalDelta]^6 - 
           m\[CapitalDelta]^8) - 6*m^7*(m\[CapitalDelta]^2 + 
           2*M^2*(1 + 8*c1*m\[CapitalDelta])) + 
         6*m^5*(8*c1*M^2*m\[CapitalDelta]^3 + 
           M^4*(1 + 8*c1*m\[CapitalDelta])) + 3*m*(m\[CapitalDelta]^8 + 
           4*M^6*m\[CapitalDelta]^2*(1 - 12*c1*m\[CapitalDelta]) + 
           4*M^2*m\[CapitalDelta]^6*(1 + 4*c1*m\[CapitalDelta]) + 
           6*M^4*m\[CapitalDelta]^4*(-1 + 8*c1*m\[CapitalDelta]) + 
           M^8*(-1 + 16*c1*m\[CapitalDelta])) - 
         12*m^6*(m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
           4*c1*M^2*(2*M^2 + m\[CapitalDelta]^2))))*Log[m\[CapitalDelta]])/
     (96*F^2*m^5*m\[CapitalDelta]^3*Pi^2) + 
    (h^2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^3*
      (8*a1*m*M^2*(5*m^4 - 6*m^3*m\[CapitalDelta] + 
         12*m^2*m\[CapitalDelta]^2 - 8*m*m\[CapitalDelta]^3 + 
         9*m\[CapitalDelta]^4) + m\[CapitalDelta]*
        (-5*m^5 + 2*m^2*(40*c1*M^2 - m\[CapitalDelta])*m\[CapitalDelta]^2 + 
         48*c1*M^2*m\[CapitalDelta]^4 + 2*m^3*m\[CapitalDelta]*
          (-32*c1*M^2 + m\[CapitalDelta]) + 3*m*m\[CapitalDelta]^3*
          (-16*c1*M^2 + m\[CapitalDelta]) + 2*m^4*(40*c1*M^2 + 
           m\[CapitalDelta])))*Log[-m^2 + m\[CapitalDelta]^2])/
     (96*F^2*m^5*m\[CapitalDelta]^3*Pi^2) + 
    (h^2*(8*a1*m*M^2*(5*m^10 + 4*m^9*m\[CapitalDelta] - 
         2*m^4*(M^2 - 2*m\[CapitalDelta]^2)*(M^2 - m\[CapitalDelta]^2)^2 + 
         2*m^7*m\[CapitalDelta]*(-5*M^2 + m\[CapitalDelta]^2) + 
         2*m^6*M^2*(9*M^2 + m\[CapitalDelta]^2) + 
         3*(M^2 - m\[CapitalDelta]^2)^4*(M^2 + 3*m\[CapitalDelta]^2) + 
         2*m*m\[CapitalDelta]*(-M^2 + m\[CapitalDelta]^2)^3*
          (M^2 + 5*m\[CapitalDelta]^2) - 
         m^8*(17*M^2 + 5*m\[CapitalDelta]^2) - m^2*(M^2 - m\[CapitalDelta]^2)^
           2*(7*M^4 + 16*M^2*m\[CapitalDelta]^2 + 13*m\[CapitalDelta]^4) + 
         m^5*(6*M^4*m\[CapitalDelta] - 8*M^2*m\[CapitalDelta]^3 - 
           6*m\[CapitalDelta]^5) + 2*m^3*m\[CapitalDelta]*
          (M^6 + 5*M^4*m\[CapitalDelta]^2 - M^2*m\[CapitalDelta]^4 - 
           5*m\[CapitalDelta]^6)) - m\[CapitalDelta]*
        (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
        (5*m^9 - 2*m^8*(40*c1*M^2 + m\[CapitalDelta]) - 
         48*c1*M^2*(M^2 - m\[CapitalDelta]^2)^4 + 
         2*m^6*(48*c1*M^4 + M^2*m\[CapitalDelta] + 40*c1*M^2*
            m\[CapitalDelta]^2 + 3*m\[CapitalDelta]^3) - 
         2*m^4*m\[CapitalDelta]*(-M^2 + m\[CapitalDelta]^2)*
          (3*m\[CapitalDelta]^2 + M^2*(1 - 16*c1*m\[CapitalDelta])) - 
         4*m^3*(M^2 - m\[CapitalDelta]^2)^2*(-m\[CapitalDelta]^2 + 
           M^2*(-1 + 8*c1*m\[CapitalDelta])) + 2*m^5*(3*m\[CapitalDelta]^4 + 
           2*M^2*m\[CapitalDelta]^2*(1 - 20*c1*m\[CapitalDelta]) + 
           M^4*(3 + 8*c1*m\[CapitalDelta])) + 4*m^7*(-3*m\[CapitalDelta]^2 + 
           M^2*(-3 + 16*c1*m\[CapitalDelta])) - 
         3*m*(M^2 - m\[CapitalDelta]^2)^3*(-m\[CapitalDelta]^2 + 
           M^2*(1 + 16*c1*m\[CapitalDelta])) + 
         2*m^2*(M^2 - m\[CapitalDelta]^2)^2*(-(M^2*m\[CapitalDelta]) + 
           m\[CapitalDelta]^3 + 8*c1*M^2*(2*M^2 + m\[CapitalDelta]^2))))*
      Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + 
         Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
           2*m^2*(M^2 + m\[CapitalDelta]^2)])/(2*M*m\[CapitalDelta])])/
     (96*F^2*m^5*m\[CapitalDelta]^3*Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
        2*m^2*(M^2 + m\[CapitalDelta]^2)]*Pi^2)


==> anc/gADp4totsimp.dat <==
gADp4totsimp = ((81*m*(-8*g*m^2 + g^3*(4*m^2 + M^2)) - 
       54*g*(-8*c3*m^4 + 40*c4*m^4 - 120*c1*m^2*M^2 + 4*c3*m^2*M^2 + 
         4*c4*m^2*M^2 + 54*c1*g^2*m^2*M^2 + 6*c1*g^2*M^4 + 
         c2*(-3*m^4 - 2*m^2*M^2 + M^4)) - 
       (48*g*h^2*m^2*(3*m^4 - M^4 + 6*m^3*m\[CapitalDelta] + 
          3*m*M^2*m\[CapitalDelta] + M^2*m\[CapitalDelta]^2 + 
          2*m^2*(M^2 - 7*m\[CapitalDelta]^2)))/((m - m\[CapitalDelta])*
         m\[CapitalDelta]^2) + (32*g*h^2*m*M^2*(3*c1*m\[CapitalDelta]^2*
           (29*m^5 + 3*m^4*m\[CapitalDelta] + 
            6*m^3*(M^2 - 18*m\[CapitalDelta]^2) + 5*M^2*m\[CapitalDelta]*
             (M^2 - m\[CapitalDelta]^2) + m^2*m\[CapitalDelta]*
             (M^2 + 86*m\[CapitalDelta]^2) - 
            m*(3*M^4 + 14*M^2*m\[CapitalDelta]^2)) + 
          2*a1*m*(6*m^6 - 6*m^5*m\[CapitalDelta] + 7*M^4*m\[CapitalDelta]^2 - 
            5*M^2*m\[CapitalDelta]^4 - 2*m*M^2*m\[CapitalDelta]*
             (M^2 + 10*m\[CapitalDelta]^2) + m^4*(4*M^2 + 13*m\[CapitalDelta]^
                2) - 2*m^3*m\[CapitalDelta]*(M^2 + 16*m\[CapitalDelta]^2) + 
            m^2*(-2*M^4 + 5*M^2*m\[CapitalDelta]^2 + 34*m\[CapitalDelta]^
                4))))/((m - m\[CapitalDelta])^2*m\[CapitalDelta]^4))*A0[m^2])/
     (5184*F^2*m^3*Pi^2) + 
    ((-30*g1*h^2*m*m\[CapitalDelta]^2*(2*m^6 + 14*m^5*m\[CapitalDelta] + 
         (M^2 - m\[CapitalDelta]^2)^2*(2*M^2 + 5*m\[CapitalDelta]^2) + 
         m^4*(-20*M^2 + 11*m\[CapitalDelta]^2) - 
         2*m^3*(33*M^2*m\[CapitalDelta] + 4*m\[CapitalDelta]^3) + 
         14*m*m\[CapitalDelta]*(-M^4 + m\[CapitalDelta]^4) + 
         m^2*(-32*M^4 - 41*M^2*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^4)) + 
       16*a1*h^2*m*M^2*(36*g*m\[CapitalDelta]^2*(3*m^4*m\[CapitalDelta] + 
           6*m^3*(M^2 + m\[CapitalDelta]^2) + 
           2*m*(M^4 - 2*M^2*m\[CapitalDelta]^2 - 3*m\[CapitalDelta]^4) + 
           3*m\[CapitalDelta]*(M^4 - m\[CapitalDelta]^4)) + 
         5*g1*(10*m^6*m\[CapitalDelta] + 10*M^6*m\[CapitalDelta] + 
           3*M^4*m\[CapitalDelta]^3 + 6*M^2*m\[CapitalDelta]^5 - 
           19*m\[CapitalDelta]^7 + m^5*(-24*M^2 + 61*m\[CapitalDelta]^2) - 
           3*m^3*(48*M^4 + 91*M^2*m\[CapitalDelta]^2) + 
           m^4*(-112*M^2*m\[CapitalDelta] + 41*m\[CapitalDelta]^3) - 
           m^2*(232*M^4*m\[CapitalDelta] + 135*M^2*m\[CapitalDelta]^3 + 
             2*m\[CapitalDelta]^5) + m*(-61*M^4*m\[CapitalDelta]^2 + 
             8*M^2*m\[CapitalDelta]^4 - 31*m\[CapitalDelta]^6))) + 
       27*m\[CapitalDelta]^4*(-27*g^3*m^2*(m - 4*c1*M^2)*m\[CapitalDelta]^2 + 
         18*g*(6*m^3 + (-24*c1 + 3*c2 + 4*(c3 + c4))*m^2*M^2 + c2*M^4)*
          m\[CapitalDelta]^2 - 8*g*h^2*m*(m^4 + 
           4*m^3*(c1*M^2 + m\[CapitalDelta]) + (M^2 - m\[CapitalDelta]^2)*
            (-m\[CapitalDelta]^2 + M^2*(1 + 4*c1*m\[CapitalDelta])) + 
           4*m*m\[CapitalDelta]*(m\[CapitalDelta]^2 - 
             M^2*(1 + 5*c1*m\[CapitalDelta])) + m^2*(6*m\[CapitalDelta]^2 + 
             M^2*(3 + 20*c1*m\[CapitalDelta]))) - 
         4*h*m*(b4*(11*m^5 + 24*m^4*m\[CapitalDelta] - 2*m\[CapitalDelta]*
              (M^2 - m\[CapitalDelta]^2)^2 + m^3*(-51*M^2 + 4*
                m\[CapitalDelta]^2) - 2*m^2*(37*M^2*m\[CapitalDelta] + 11*
                m\[CapitalDelta]^3) + m*(-11*M^4 + 26*M^2*m\[CapitalDelta]^
                 2 - 15*m\[CapitalDelta]^4)) + 
           3*b5*(3*m^5 + 7*m^4*m\[CapitalDelta] - m\[CapitalDelta]*
              (M^2 - m\[CapitalDelta]^2)^2 + m^3*(-13*M^2 + 2*
                m\[CapitalDelta]^2) - 2*m^2*(11*M^2*m\[CapitalDelta] + 3*
                m\[CapitalDelta]^3) + m*(-3*M^4 + 8*M^2*m\[CapitalDelta]^2 - 
               5*m\[CapitalDelta]^4)))))*A0[M^2])/
     (46656*F^2*m^3*m\[CapitalDelta]^6*Pi^2) + 
    (h*(-54*m\[CapitalDelta]^3*(8*c1*g*h*M^2*(m + m\[CapitalDelta]) + 
         3*b5*(m - m\[CapitalDelta])^2*(3*m + m\[CapitalDelta]) + 
         b4*(m - m\[CapitalDelta])^2*(11*m + 2*m\[CapitalDelta]))*
        (m^4 + 2*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
         m^2*(2*M^2 + m\[CapitalDelta]^2) + m*(-2*M^2*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3)) - 3*h*(m - m\[CapitalDelta])*
        m\[CapitalDelta]*(36*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
          (m^4 + 2*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
           m^2*(2*M^2 + m\[CapitalDelta]^2) + m*(-2*M^2*m\[CapitalDelta] + 
             2*m\[CapitalDelta]^3)) + 5*g1*(m - m\[CapitalDelta])*
          (m^6 + 4*m^5*m\[CapitalDelta] - 3*m^4*(M^2 + 
             2*m\[CapitalDelta]^2) - (M^2 - m\[CapitalDelta]^2)^2*
            (M^2 + 6*m\[CapitalDelta]^2) - 2*m^3*(4*M^2*m\[CapitalDelta] + 
             m\[CapitalDelta]^3) + m^2*(3*M^4 + 10*M^2*m\[CapitalDelta]^2 - 
             14*m\[CapitalDelta]^4) + 4*m*m\[CapitalDelta]*
            (M^4 + 5*M^2*m\[CapitalDelta]^2 - 6*m\[CapitalDelta]^4))) + 
       8*a1*h*M^2*(-108*g*m\[CapitalDelta]^3*(2*m^5 + m^4*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3*(M^2 - m\[CapitalDelta]^2) + 
           m^3*(-3*M^2 + m\[CapitalDelta]^2) + m^2*(-4*M^2*m\[CapitalDelta] + 
             5*m\[CapitalDelta]^3) + m*(M^4 - M^2*m\[CapitalDelta]^2 - 
             2*m\[CapitalDelta]^4)) + 5*g1*(m - m\[CapitalDelta])^2*
          (m^6 - M^6 + 4*m^5*m\[CapitalDelta] - 39*M^2*m\[CapitalDelta]^4 + 
           40*m\[CapitalDelta]^6 + m^4*(-3*M^2 + 10*m\[CapitalDelta]^2) + 
           m^3*(-8*M^2*m\[CapitalDelta] + 17*m\[CapitalDelta]^3) + 
           m^2*(3*M^4 - 10*M^2*m\[CapitalDelta]^2 + 40*m\[CapitalDelta]^4) + 
           2*m*(2*M^4*m\[CapitalDelta] - 19*M^2*m\[CapitalDelta]^3 + 
             59*m\[CapitalDelta]^5))))*A0[m\[CapitalDelta]^2])/
     (23328*F^2*m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^5*Pi^2) + 
    (g*(81*(-8 + g^2)*M^2 - (54*M^2*(-12*c1*g^2*m^4 - 24*c1*m^2*M^2 - 
          4*c2*m^2*M^2 + c2*M^4 + 4*c3*m^2*(-4*m^2 + M^2) + 
          4*c4*m^2*(8*m^2 + M^2)))/m^3 + 
       (48*h^2*(M^6 - 3*m*M^4*m\[CapitalDelta] - M^4*m\[CapitalDelta]^2 - 
          4*m^2*(M^4 - 4*M^2*m\[CapitalDelta]^2)))/(m*(m - m\[CapitalDelta])*
         m\[CapitalDelta]^2) - (32*h^2*M^4*(-3*c1*m\[CapitalDelta]^2*
           (16*m^5 - 12*m^4*m\[CapitalDelta] - 8*m^3*m\[CapitalDelta]^2 - 
            9*m^2*m\[CapitalDelta]*(M^2 - 4*m\[CapitalDelta]^2) + 
            M^2*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2) + 
            m*(M^4 - 6*M^2*m\[CapitalDelta]^2)) - 
          2*a1*m*(7*M^4*m\[CapitalDelta]^2 - 5*M^2*m\[CapitalDelta]^4 + 
            m^4*(8*M^2 - 4*m\[CapitalDelta]^2) + 2*m^3*m\[CapitalDelta]*
             (M^2 + 4*m\[CapitalDelta]^2) - 2*m*M^2*m\[CapitalDelta]*
             (M^2 + 10*m\[CapitalDelta]^2) + m^2*(-2*M^4 - 
              9*M^2*m\[CapitalDelta]^2 + 44*m\[CapitalDelta]^4))))/
        (m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^4))*B0[m^2, m^2, M^2])/
     (5184*F^2*Pi^2) + 
    (h*((216*c1*g*h*M^2*m\[CapitalDelta]^3*(m + m\[CapitalDelta])*
         (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
         (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2)/
        (m - m\[CapitalDelta])^2 + 27*m\[CapitalDelta]^3*
        (11*b4*m + 9*b5*m + 2*b4*m\[CapitalDelta] + 3*b5*m\[CapitalDelta])*
        (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
        (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2 - 
       (432*a1*g*h*M^2*m\[CapitalDelta]^2*(m^8 + M^6*m\[CapitalDelta]^2 - 
          3*M^2*m\[CapitalDelta]^6 + 2*m\[CapitalDelta]^8 - 
          3*m^6*(M^2 + m\[CapitalDelta]^2) + m^5*m\[CapitalDelta]*
           (M^2 + 2*m\[CapitalDelta]^2) - 2*m^3*m\[CapitalDelta]*
           (M^4 - 3*M^2*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^4) + 
          m^4*(3*M^4 + 7*M^2*m\[CapitalDelta]^2 + 5*m\[CapitalDelta]^4) + 
          m*m\[CapitalDelta]*(M^6 - 4*M^4*m\[CapitalDelta]^2 + 
            M^2*m\[CapitalDelta]^4 + 2*m\[CapitalDelta]^6) - 
          m^2*(M^6 + 5*M^4*m\[CapitalDelta]^2 - 7*M^2*m\[CapitalDelta]^4 + 
            5*m\[CapitalDelta]^6)))/(m - m\[CapitalDelta])^2 - 
       20*a1*g1*h*M^2*(10*m^8 + 61*m^7*m\[CapitalDelta] - 
         40*m^6*(M^2 - m\[CapitalDelta]^2) - m^5*(183*M^2*m\[CapitalDelta] + 
           4*m\[CapitalDelta]^3) + 2*m^4*(30*M^4 - 
           39*M^2*m\[CapitalDelta]^2 - 5*m\[CapitalDelta]^4) + 
         2*(M^2 - m\[CapitalDelta]^2)^2*(5*M^4 + 11*M^2*m\[CapitalDelta]^2 + 
           20*m\[CapitalDelta]^4) + m^3*(183*M^4*m\[CapitalDelta] - 
           8*M^2*m\[CapitalDelta]^3 - 55*m\[CapitalDelta]^5) - 
         4*m^2*(10*M^6 - 9*M^4*m\[CapitalDelta]^2 + 
           3*M^2*m\[CapitalDelta]^4 - 10*m\[CapitalDelta]^6) + 
         m*(-61*M^6*m\[CapitalDelta] + 12*M^4*m\[CapitalDelta]^3 - 
           69*M^2*m\[CapitalDelta]^5 + 118*m\[CapitalDelta]^7)) + 
       (3*h*m\[CapitalDelta]*(m^2 - M^2 + 2*m*m\[CapitalDelta] + 
          m\[CapitalDelta]^2)*(18*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
           (m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
            2*m^2*(M^2 + m\[CapitalDelta]^2)) + 5*g1*(m - m\[CapitalDelta])*
           (m^6 + 5*m^5*m\[CapitalDelta] - 3*m^4*(M^2 + 2*m\[CapitalDelta]^
                2) - (M^2 - m\[CapitalDelta]^2)^2*(M^2 + 3*m\[CapitalDelta]^
                2) + m^3*(-10*M^2*m\[CapitalDelta] + m\[CapitalDelta]^3) + 
            m^2*(3*M^4 + 7*M^2*m\[CapitalDelta]^2 + 8*m\[CapitalDelta]^4) + 
            m*(5*M^4*m\[CapitalDelta] + M^2*m\[CapitalDelta]^3 - 
              6*m\[CapitalDelta]^5))))/(m - m\[CapitalDelta]))*
      B0[m^2, M^2, m\[CapitalDelta]^2])/(11664*F^2*m^2*m\[CapitalDelta]^5*
      Pi^2) + (g*M^4*(27*g^2*(1 - 8*c1*m - (4*c1*M^2)/m) + 
       64*c1*(27*m + (2*h^2*(-M^4 + 3*m*M^2*m\[CapitalDelta] + 
            M^2*m\[CapitalDelta]^2 + 4*m^2*(M^2 - 4*m\[CapitalDelta]^2)))/
          ((m - m\[CapitalDelta])*m\[CapitalDelta]^2)))*
      C0[m^2, m^2, 0, m^2, M^2, m^2])/(1728*F^2*Pi^2) + 
    (h^2*(-5*g1*m\[CapitalDelta]*(m^2 - M^2 + 2*m*m\[CapitalDelta] + 
          m\[CapitalDelta]^2)^2*(m^4 + 6*m^3*m\[CapitalDelta] + 
         (M^2 - m\[CapitalDelta]^2)^2 - 2*m^2*(M^2 + 7*m\[CapitalDelta]^2) + 
         m*(-6*M^2*m\[CapitalDelta] + 6*m\[CapitalDelta]^3)) + 
       8*a1*M^2*((36*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
           (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
           (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2)/
          (m - m\[CapitalDelta]) + 5*g1*(3*m^8 + 19*m^7*m\[CapitalDelta] - 
           2*m^6*(6*M^2 - 5*m\[CapitalDelta]^2) + 
           3*(M^2 - m\[CapitalDelta]^2)^3*(M^2 + 3*m\[CapitalDelta]^2) - 
           m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2*
            (19*M^2 + 49*m\[CapitalDelta]^2) - m^5*(57*M^2*m\[CapitalDelta] + 
             7*m\[CapitalDelta]^3) + 2*m^4*(9*M^4 - 10*M^2*m\[CapitalDelta]^
               2 + 21*m\[CapitalDelta]^4) + m^3*(57*M^4*m\[CapitalDelta] + 
             18*M^2*m\[CapitalDelta]^3 + 37*m\[CapitalDelta]^5) - 
           2*m^2*(6*M^6 - 5*M^4*m\[CapitalDelta]^2 - 24*M^2*m\[CapitalDelta]^
               4 + 23*m\[CapitalDelta]^6))))*C0[m^2, m^2, 0, 
       m\[CapitalDelta]^2, M^2, m\[CapitalDelta]^2])/
     (7776*F^2*m^2*m\[CapitalDelta]^3*Pi^2) - 
    (c1*g^3*m*M^6*D0[m^2, m^2, 0, 0, 0, m^2, m^2, M^2, m^2, m^2])/
     (4*F^2*Pi^2) - (5*a1*g1*h^2*M^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + 
        m\[CapitalDelta]^2)^2*(m^4 + 6*m^3*m\[CapitalDelta] + 
       (M^2 - m\[CapitalDelta]^2)^2 - 2*m^2*(M^2 + 7*m\[CapitalDelta]^2) + 
       m*(-6*M^2*m\[CapitalDelta] + 6*m\[CapitalDelta]^3))*
      D0[m^2, m^2, 0, 0, 0, m^2, m\[CapitalDelta]^2, M^2, m\[CapitalDelta]^2, 
       m\[CapitalDelta]^2])/(486*F^2*m^2*m\[CapitalDelta]*Pi^2) + 
    (h*(972*g*h*M^2*m\[CapitalDelta]^3*(3*m^2 - 2*M^2 + 
         3*m*m\[CapitalDelta]) + (1944*g*h*M^2*m\[CapitalDelta]^3*
         (-6*c1*m^2*M^2*(2*m + m\[CapitalDelta]) + a1*m\[CapitalDelta]^2*
           (-2*m^3 + m^2*m\[CapitalDelta] + 2*m\[CapitalDelta]^3)))/m^2 - 
       (3*h*m*m\[CapitalDelta]*(36*g*m\[CapitalDelta]^2*
           (m^4 + 3*m^3*m\[CapitalDelta] - 8*m*m\[CapitalDelta]^3 - 
            6*m\[CapitalDelta]^4) + 5*g1*(2*m^6 + 12*m^5*m\[CapitalDelta] - 
            5*m^4*m\[CapitalDelta]^2 - 25*m^3*m\[CapitalDelta]^3 + 
            30*m^2*m\[CapitalDelta]^4 + 10*m*m\[CapitalDelta]^5 - 
            24*m\[CapitalDelta]^6)))/(m - m\[CapitalDelta]) + 
       (2*m*(4*a1*h*M^2*(5*g1*(m - m\[CapitalDelta])^2*(10*m^5 + 
              61*m^4*m\[CapitalDelta] + 39*m^3*m\[CapitalDelta]^2 - 
              8*m^2*m\[CapitalDelta]^3 - 20*m*m\[CapitalDelta]^4 - 
              72*m\[CapitalDelta]^5) + 108*g*m\[CapitalDelta]^2*
             (m^5 - 3*m^3*m\[CapitalDelta]^2 + 4*m^2*m\[CapitalDelta]^3 + 
              6*m*m\[CapitalDelta]^4 - 3*m\[CapitalDelta]^5)) + 
          27*m\[CapitalDelta]^3*(-8*c1*g*h*M^2*(m^4 + 
              3*m^3*m\[CapitalDelta] - 8*m*m\[CapitalDelta]^3 - 
              6*m\[CapitalDelta]^4) - 3*b5*(m - m\[CapitalDelta])^2*
             (3*m + m\[CapitalDelta])*(m^3 + 2*m^2*m\[CapitalDelta] - 
              6*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
              2*m*(2*M^2 + m\[CapitalDelta]^2)) - b4*(m - m\[CapitalDelta])^2*
             (11*m + 2*m\[CapitalDelta])*(m^3 + 2*m^2*m\[CapitalDelta] - 
              6*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
              2*m*(2*M^2 + m\[CapitalDelta]^2)))))/(m - m\[CapitalDelta])^2)*
      Log[m])/(11664*F^2*m\[CapitalDelta]^5*Pi^2) + 
    (g*M^2*(27*(2*c2*m^2*M^2 + g^2*(3*m^3 - 2*m*M^2 - 16*c1*M^4))*
        m\[CapitalDelta]^4 - 16*a1*h^2*m*M^2*(9*m^4*m\[CapitalDelta] - 
         13*m^2*M^2*m\[CapitalDelta] + m^3*(-4*M^2 + 6*m\[CapitalDelta]^2) + 
         3*m\[CapitalDelta]*(M^4 - m\[CapitalDelta]^4)))*Log[m^2/M^2])/
     (576*F^2*m^3*m\[CapitalDelta]^4*Pi^2) + 
    (g*h^2*(5*m^9 + m^8*(-80*c1*M^2 + 8*m\[CapitalDelta]) + 
       48*c1*M^2*(M^2 - m\[CapitalDelta]^2)^4 - 
       4*m^2*(M^2 - m\[CapitalDelta]^2)^2*(8*c1*M^4 + M^2*m\[CapitalDelta] + 
         4*c1*M^2*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) - 
       2*m^3*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 + m\[CapitalDelta]^6) - 
       6*m^7*(m\[CapitalDelta]^2 + 2*M^2*(1 + 8*c1*m\[CapitalDelta])) - 
       3*m*(M^2 - m\[CapitalDelta]^2)^3*(m\[CapitalDelta]^2 + 
         M^2*(-1 + 16*c1*m\[CapitalDelta])) + 
       2*m^5*(24*c1*M^2*m\[CapitalDelta]^3 + 
         M^4*(5 + 24*c1*m\[CapitalDelta])) - 
       12*m^6*(m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
         4*c1*M^2*(2*M^2 + m\[CapitalDelta]^2)))*Log[M])/
     (96*F^2*m^5*m\[CapitalDelta]^2*Pi^2) + 
    ((-45*g1*h^2*m*m\[CapitalDelta]^2*(4*m^8 + 28*m^7*m\[CapitalDelta] + 
          20*m^6*m\[CapitalDelta]^2 - 8*m^5*(10*M^2*m\[CapitalDelta] + 
            3*m\[CapitalDelta]^3) + 2*m^4*(3*M^4 - 47*M^2*m\[CapitalDelta]^
              2 + 8*m\[CapitalDelta]^4) + 2*m^3*(71*M^4*m\[CapitalDelta] - 
            44*M^2*m\[CapitalDelta]^3 + 22*m\[CapitalDelta]^5) + 
          m^2*(58*M^6 + 109*M^4*m\[CapitalDelta]^2 - 
            38*M^2*m\[CapitalDelta]^4 - 28*m\[CapitalDelta]^6) - 
          2*m\[CapitalDelta]^2*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
            3*M^2*m\[CapitalDelta]^4 + 6*m\[CapitalDelta]^6) + 
          4*m*(5*M^4*m\[CapitalDelta]^3 - 10*M^2*m\[CapitalDelta]^5 - 
            12*m\[CapitalDelta]^7)) + (216*a1*g*h^2*m*M^2*m\[CapitalDelta]^2*
          (24*m^7*m\[CapitalDelta] + 24*m^6*m\[CapitalDelta]^2 + 
           m^4*(-20*M^4 + 94*M^2*m\[CapitalDelta]^2) + 
           6*m^5*(17*M^2*m\[CapitalDelta] - 8*m\[CapitalDelta]^3) + 
           m^3*(-305*M^4*m\[CapitalDelta] - 136*M^2*m\[CapitalDelta]^3 + 
             120*m\[CapitalDelta]^5) + m^2*(217*M^4*m\[CapitalDelta]^2 - 
             636*M^2*m\[CapitalDelta]^4 + 24*m\[CapitalDelta]^6) + 
           6*m*(27*M^6*m\[CapitalDelta] + 49*M^4*m\[CapitalDelta]^3 - 
             79*M^2*m\[CapitalDelta]^5 - 16*m\[CapitalDelta]^7) - 
           6*(27*M^6*m\[CapitalDelta]^2 + 23*M^4*m\[CapitalDelta]^4 - 
             127*M^2*m\[CapitalDelta]^6 + 8*m\[CapitalDelta]^8)))/
         (m - m\[CapitalDelta]) + 40*a1*g1*h^2*m*M^2*
         (60*m^8*m\[CapitalDelta] + 366*m^7*m\[CapitalDelta]^2 + 
          m^6*(-40*M^2*m\[CapitalDelta] + 222*m\[CapitalDelta]^3) + 
          4*m^5*(18*M^4 - 266*M^2*m\[CapitalDelta]^2 - 
            51*m\[CapitalDelta]^4) + m^4*(326*M^4*m\[CapitalDelta] - 
            652*M^2*m\[CapitalDelta]^3 - 366*m\[CapitalDelta]^5) + 
          3*m^3*(240*M^6 + 635*M^4*m\[CapitalDelta]^2 - 
            108*M^2*m\[CapitalDelta]^4 - 110*m\[CapitalDelta]^6) + 
          6*m\[CapitalDelta]^3*(-6*M^6 - 12*M^4*m\[CapitalDelta]^2 + 
            42*M^2*m\[CapitalDelta]^4 + 43*m\[CapitalDelta]^6) + 
          3*m^2*(490*M^6*m\[CapitalDelta] + 257*M^4*m\[CapitalDelta]^3 + 
            62*M^2*m\[CapitalDelta]^5 + 182*m\[CapitalDelta]^7) + 
          6*m*(27*M^4*m\[CapitalDelta]^4 + 90*M^2*m\[CapitalDelta]^6 + 
            148*m\[CapitalDelta]^8)) + 27*m\[CapitalDelta]^4*
         ((-81*g^3*m^2*M^2*(52*m^3 + 32*c1*m^4 - 13*m*M^2 + 136*c1*m^2*M^2 - 
             84*c1*M^4)*m\[CapitalDelta]^2)/(4*m^2 - M^2) - 
          (g*h^2*(24*m^8 + 24*m^7*(4*c1*M^2 + 3*m\[CapitalDelta]) - 
             2592*c1*M^4*m\[CapitalDelta]*(M^4 - 3*M^2*m\[CapitalDelta]^2 + 3*
                m\[CapitalDelta]^4) - 6*m^2*(-12*m\[CapitalDelta]^6 + 45*M^4*
                m\[CapitalDelta]^2*(1 - 16*c1*m\[CapitalDelta]) + 9*M^6*
                (-3 + 40*c1*m\[CapitalDelta]) + M^2*m\[CapitalDelta]^4*
                (-9 + 64*c1*m\[CapitalDelta])) + 2*m^6*(12*m\[CapitalDelta]^
                 2 + M^2*(59 + 192*c1*m\[CapitalDelta])) + 
             3*m^4*(-116*M^2*m\[CapitalDelta]^2 - 40*m\[CapitalDelta]^4 + M^4*
                (-81 + 672*c1*m\[CapitalDelta])) + 
             m^5*(338*M^2*m\[CapitalDelta] - 120*m\[CapitalDelta]^3 - 96*c1*
                (34*M^4 - 5*M^2*m\[CapitalDelta]^2)) + 
             3*m^3*(9*M^4*m\[CapitalDelta] + 108*M^2*m\[CapitalDelta]^3 + 8*
                m\[CapitalDelta]^5 - 16*c1*(17*M^6 - 92*M^4*m\[CapitalDelta]^
                   2 + 10*M^2*m\[CapitalDelta]^4)) + 
             6*m*(-27*M^6*m\[CapitalDelta] + 81*M^4*m\[CapitalDelta]^3 - 81*
                M^2*m\[CapitalDelta]^5 + 4*m\[CapitalDelta]^7 + 16*c1*
                (27*M^8 - 54*M^6*m\[CapitalDelta]^2 + 27*M^4*m\[CapitalDelta]^
                   4 - M^2*m\[CapitalDelta]^6))))/(m - m\[CapitalDelta]) - 
          432*g*m^2*m\[CapitalDelta]^2*(2*c3*m^2*M^2 - 4*c4*m^2*M^2 - 
            c2*M^4 - 12*F^2*m*Pi^2) - 
          6*m*(b5*h*(18*m^7 + 42*m^6*m\[CapitalDelta] + 6*m\[CapitalDelta]^5*(
                -4*M^2 + m\[CapitalDelta]^2) - 6*m^5*(6*M^2 + 
                m\[CapitalDelta]^2) - 6*m^4*(8*M^2*m\[CapitalDelta] + 
                13*m\[CapitalDelta]^3) + m^3*(17*M^4 - 48*M^2*
                 m\[CapitalDelta]^2 - 42*m\[CapitalDelta]^4) - 
              2*m^2*(2*M^4*m\[CapitalDelta] + 60*M^2*m\[CapitalDelta]^3 - 
                15*m\[CapitalDelta]^5) - 6*m*(18*M^2*m\[CapitalDelta]^4 - 
                5*m\[CapitalDelta]^6)) + b4*h*(22*m^7 + 
              48*m^6*m\[CapitalDelta] + 4*m\[CapitalDelta]^5*(-4*M^2 + 
                m\[CapitalDelta]^2) - 2*m^5*(22*M^2 + 7*m\[CapitalDelta]^2) - 
              4*m^4*(13*M^2*m\[CapitalDelta] + 23*m\[CapitalDelta]^3) + 
              m^3*(33*M^4 - 52*M^2*m\[CapitalDelta]^2 - 38*m\[CapitalDelta]^
                  4) + 4*m^2*(6*M^4*m\[CapitalDelta] - 35*M^2*
                 m\[CapitalDelta]^3 + 10*m\[CapitalDelta]^5) + 
              m*(-112*M^2*m\[CapitalDelta]^4 + 30*m\[CapitalDelta]^6)) - 
            3456*d16*F^2*m^2*M^2*m\[CapitalDelta]^2*Pi^2)))/
       m\[CapitalDelta]^6 - ((26244*I)*g^3*M^3*(12*m^5 - 7*m^3*M^2 + 
         48*c1*m^4*M^2 + m*M^4 - 48*c1*m^2*M^4 + 8*c1*M^6)*
        Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/(4*m^2 - M^2)^(3/2))/
     (139968*F^2*m^3*Pi^2) - (a1*g*h^2*M^2*(9*m^4*M^2 - M^6 + 
       M^2*m\[CapitalDelta]^4 + 2*m\[CapitalDelta]^6 + 
       m^3*(4*M^2*m\[CapitalDelta] - 2*m\[CapitalDelta]^3) + 
       m^2*(-3*M^4 + m\[CapitalDelta]^4))*Log[m^2/m\[CapitalDelta]^2])/
     (12*F^2*m^2*m\[CapitalDelta]^3*Pi^2) + 
    (a1*g*h^2*M^2*(-5*m^8 + 6*m^6*M^2 - 4*m^7*m\[CapitalDelta] + 
       2*m^5*m\[CapitalDelta]*(M^2 - 3*m\[CapitalDelta]^2) - 
       3*(M^2 - m\[CapitalDelta]^2)^3*(M^2 + 3*m\[CapitalDelta]^2) + 
       2*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2*
        (M^2 + 5*m\[CapitalDelta]^2) + 2*m^2*(M^6 + M^2*m\[CapitalDelta]^4 - 
         2*m\[CapitalDelta]^6))*Log[M^2/m\[CapitalDelta]^2])/
     (24*F^2*m^4*m\[CapitalDelta]^3*Pi^2) + 
    (h*((6*h*m*m\[CapitalDelta]^5*(36*g*m\[CapitalDelta]*
           (-6*m^4 - 8*m^3*m\[CapitalDelta] + 3*m*m\[CapitalDelta]^3 + 
            m\[CapitalDelta]^4) + 5*g1*(56*m^5 - 80*m^3*m\[CapitalDelta]^2 - 
            10*m^2*m\[CapitalDelta]^3 + 27*m*m\[CapitalDelta]^4 + 
            7*m\[CapitalDelta]^5)))/(m - m\[CapitalDelta]) + 
       243*g*h*m*m\[CapitalDelta]*(5*m^8 + 6*m^4*M^4 + 
         8*m^7*m\[CapitalDelta] - 12*m^5*m\[CapitalDelta]*
          (M^2 + m\[CapitalDelta]^2) - 6*m^6*(2*M^2 + m\[CapitalDelta]^2) + 
         m^2*(4*M^6 - 6*M^4*m\[CapitalDelta]^2 - 2*m\[CapitalDelta]^6) + 
         4*m*m\[CapitalDelta]*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
           3*M^2*m\[CapitalDelta]^4 + m\[CapitalDelta]^6) - 
         3*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 6*M^4*m\[CapitalDelta]^4 - 
           4*M^2*m\[CapitalDelta]^6 - m\[CapitalDelta]^8)) - 
       (4*m*m\[CapitalDelta]^4*(27*m\[CapitalDelta]^2*
           (3*b5*(m - m\[CapitalDelta])^2*(3*m + m\[CapitalDelta])*
             (6*m^3 + 6*m*M^2 + 2*m^2*m\[CapitalDelta] + 
              4*M^2*m\[CapitalDelta] - 2*m*m\[CapitalDelta]^2 - 
              m\[CapitalDelta]^3) + b4*(m - m\[CapitalDelta])^2*
             (11*m + 2*m\[CapitalDelta])*(6*m^3 + 6*m*M^2 + 
              2*m^2*m\[CapitalDelta] + 4*M^2*m\[CapitalDelta] - 
              2*m*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) + 
            8*c1*g*h*M^2*(6*m^4 + 8*m^3*m\[CapitalDelta] - 
              3*m*m\[CapitalDelta]^3 - m\[CapitalDelta]^4)) - 
          4*a1*h*M^2*(5*g1*(m - m\[CapitalDelta])^2*(176*m^4 + 
              284*m^3*m\[CapitalDelta] - 138*m^2*m\[CapitalDelta]^2 - 
              265*m*m\[CapitalDelta]^3 - 67*m\[CapitalDelta]^4) - 
            108*g*m\[CapitalDelta]*(9*m^5 + 10*m^4*m\[CapitalDelta] - 
              12*m^3*m\[CapitalDelta]^2 - 9*m^2*m\[CapitalDelta]^3 + 
              4*m*m\[CapitalDelta]^4 + 3*m\[CapitalDelta]^5))))/
        (m - m\[CapitalDelta])^2 - 3888*g*h*M^2*
        (a1*m*(5*m^8 + 4*m^7*m\[CapitalDelta] + 4*m^5*m\[CapitalDelta]^3 + 
           m^4*m\[CapitalDelta]^4 + 6*m^2*m\[CapitalDelta]^6 - 
           10*m*m\[CapitalDelta]^7 - 9*m\[CapitalDelta]^8) - 
         c1*m\[CapitalDelta]*(-5*m^8 - 6*m^7*m\[CapitalDelta] + 
           3*m^5*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) + 
           3*m^6*(2*M^2 + m\[CapitalDelta]^2) + 
           m^2*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 - m\[CapitalDelta]^6) + 
           3*m*m\[CapitalDelta]*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
             3*M^2*m\[CapitalDelta]^4 + m\[CapitalDelta]^6) - 
           3*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 6*M^4*m\[CapitalDelta]^4 - 
             4*M^2*m\[CapitalDelta]^6 - m\[CapitalDelta]^8))))*
      Log[m\[CapitalDelta]])/(23328*F^2*m^5*m\[CapitalDelta]^3*Pi^2) + 
    (h*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^3*
      (-8*a1*h*m*M^2*(-27*g*m\[CapitalDelta]^2*(41*m^4 - 
           54*m^3*m\[CapitalDelta] + 108*m^2*m\[CapitalDelta]^2 - 
           88*m*m\[CapitalDelta]^3 + 69*m\[CapitalDelta]^4) + 
         5*g1*(10*m^6 + 41*m^5*m\[CapitalDelta] - 43*m^4*m\[CapitalDelta]^2 + 
           98*m^3*m\[CapitalDelta]^3 - 124*m^2*m\[CapitalDelta]^4 + 
           131*m*m\[CapitalDelta]^5 + 67*m\[CapitalDelta]^6)) + 
       3*(5*g1*h*m*m\[CapitalDelta]*(2*m^6 + 10*m^5*m\[CapitalDelta] - 
           11*m^4*m\[CapitalDelta]^2 + 10*m^3*m\[CapitalDelta]^3 + 
           16*m^2*m\[CapitalDelta]^4 - 20*m*m\[CapitalDelta]^5 - 
           7*m\[CapitalDelta]^6) + 9*m\[CapitalDelta]^3*
          (g*h*(-41*m^5 - 6*m^3*(88*c1*M^2 - 3*m\[CapitalDelta])*
              m\[CapitalDelta] + 2*m^2*(384*c1*M^2 - 13*m\[CapitalDelta])*
              m\[CapitalDelta]^2 + 432*c1*M^2*m\[CapitalDelta]^4 + 
             m*m\[CapitalDelta]^3*(-416*c1*M^2 + 23*m\[CapitalDelta]) + 
             m^4*(736*c1*M^2 + 26*m\[CapitalDelta])) + 
           2*m*(11*b4*m + 9*b5*m + 2*b4*m\[CapitalDelta] + 
             3*b5*m\[CapitalDelta])*(m^4 + 2*m*M^2*m\[CapitalDelta] - 
             4*M^2*m\[CapitalDelta]^2 + m\[CapitalDelta]^4 - 
             2*m^2*(2*M^2 + m\[CapitalDelta]^2)))))*
      Log[-m^2 + m\[CapitalDelta]^2])/(23328*F^2*m^5*m\[CapitalDelta]^5*
      Pi^2) + (g*h^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
      (8*a1*m*M^2*(5*m^8 - 6*m^7*m\[CapitalDelta] + 
         2*m^6*(-6*M^2 + m\[CapitalDelta]^2) - 3*(M^2 - m\[CapitalDelta]^2)^3*
          (M^2 + 3*m\[CapitalDelta]^2) + 4*m^5*(2*M^2*m\[CapitalDelta] + 
           m\[CapitalDelta]^3) + 2*m^4*(3*M^4 - 5*m\[CapitalDelta]^4) + 
         2*m^3*m\[CapitalDelta]*(M^4 - 6*M^2*m\[CapitalDelta]^2 + 
           5*m\[CapitalDelta]^4) + m^2*(4*M^6 - 2*M^4*m\[CapitalDelta]^2 + 
           4*M^2*m\[CapitalDelta]^4 - 6*m\[CapitalDelta]^6) - 
         4*m*(M^6*m\[CapitalDelta] - 3*M^2*m\[CapitalDelta]^5 + 
           2*m\[CapitalDelta]^7)) + m\[CapitalDelta]*
        (-5*m^9 + 2*m^8*(40*c1*M^2 + m\[CapitalDelta]) + 
         48*c1*M^2*(M^2 - m\[CapitalDelta]^2)^4 - 
         2*m^6*(48*c1*M^4 + M^2*m\[CapitalDelta] + 40*c1*M^2*
            m\[CapitalDelta]^2 + 3*m\[CapitalDelta]^3) + 
         m^7*(12*m\[CapitalDelta]^2 + M^2*(12 - 64*c1*m\[CapitalDelta])) + 
         2*m^4*m\[CapitalDelta]*(-M^2 + m\[CapitalDelta]^2)*
          (3*m\[CapitalDelta]^2 + M^2*(1 - 16*c1*m\[CapitalDelta])) + 
         4*m^3*(M^2 - m\[CapitalDelta]^2)^2*(-m\[CapitalDelta]^2 + 
           M^2*(-1 + 8*c1*m\[CapitalDelta])) - 2*m^5*(3*m\[CapitalDelta]^4 + 
           2*M^2*m\[CapitalDelta]^2*(1 - 20*c1*m\[CapitalDelta]) + 
           M^4*(3 + 8*c1*m\[CapitalDelta])) + 3*m*(M^2 - m\[CapitalDelta]^2)^
           3*(-m\[CapitalDelta]^2 + M^2*(1 + 16*c1*m\[CapitalDelta])) - 
         2*m^2*(M^2 - m\[CapitalDelta]^2)^2*(-(M^2*m\[CapitalDelta]) + 
           m\[CapitalDelta]^3 + 8*c1*M^2*(2*M^2 + m\[CapitalDelta]^2))))*
      Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + 
         Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
           2*m^2*(M^2 + m\[CapitalDelta]^2)])/(2*M*m\[CapitalDelta])])/
     (96*F^2*m^5*m\[CapitalDelta]^3*Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
        2*m^2*(M^2 + m\[CapitalDelta]^2)]*Pi^2)
gADp4totsimpexp = 
   (h*(972*g*h*M^2*m\[CapitalDelta]^3*(3*m^2 - 2*M^2 + 
         3*m*m\[CapitalDelta]) + (1944*g*h*M^2*m\[CapitalDelta]^3*
         (-6*c1*m^2*M^2*(2*m + m\[CapitalDelta]) + a1*m\[CapitalDelta]^2*
           (-2*m^3 + m^2*m\[CapitalDelta] + 2*m\[CapitalDelta]^3)))/m^2 - 
       (3*h*m*m\[CapitalDelta]*(36*g*m\[CapitalDelta]^2*
           (m^4 + 3*m^3*m\[CapitalDelta] - 8*m*m\[CapitalDelta]^3 - 
            6*m\[CapitalDelta]^4) + 5*g1*(2*m^6 + 12*m^5*m\[CapitalDelta] - 
            5*m^4*m\[CapitalDelta]^2 - 25*m^3*m\[CapitalDelta]^3 + 
            30*m^2*m\[CapitalDelta]^4 + 10*m*m\[CapitalDelta]^5 - 
            24*m\[CapitalDelta]^6)))/(m - m\[CapitalDelta]) + 
       (2*m*(4*a1*h*M^2*(5*g1*(m - m\[CapitalDelta])^2*(10*m^5 + 
              61*m^4*m\[CapitalDelta] + 39*m^3*m\[CapitalDelta]^2 - 
              8*m^2*m\[CapitalDelta]^3 - 20*m*m\[CapitalDelta]^4 - 
              72*m\[CapitalDelta]^5) + 108*g*m\[CapitalDelta]^2*
             (m^5 - 3*m^3*m\[CapitalDelta]^2 + 4*m^2*m\[CapitalDelta]^3 + 
              6*m*m\[CapitalDelta]^4 - 3*m\[CapitalDelta]^5)) + 
          27*m\[CapitalDelta]^3*(-8*c1*g*h*M^2*(m^4 + 
              3*m^3*m\[CapitalDelta] - 8*m*m\[CapitalDelta]^3 - 
              6*m\[CapitalDelta]^4) - 3*b5*(m - m\[CapitalDelta])^2*
             (3*m + m\[CapitalDelta])*(m^3 + 2*m^2*m\[CapitalDelta] - 
              6*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
              2*m*(2*M^2 + m\[CapitalDelta]^2)) - b4*(m - m\[CapitalDelta])^2*
             (11*m + 2*m\[CapitalDelta])*(m^3 + 2*m^2*m\[CapitalDelta] - 
              6*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
              2*m*(2*M^2 + m\[CapitalDelta]^2)))))/(m - m\[CapitalDelta])^2)*
      Log[m])/(11664*F^2*m\[CapitalDelta]^5*Pi^2) + 
    (g*M^2*(27*(2*c2*m^2*M^2 + g^2*(3*m^3 - 2*m*M^2 - 16*c1*M^4))*
        m\[CapitalDelta]^4 - 16*a1*h^2*m*M^2*(9*m^4*m\[CapitalDelta] - 
         13*m^2*M^2*m\[CapitalDelta] + m^3*(-4*M^2 + 6*m\[CapitalDelta]^2) + 
         3*m\[CapitalDelta]*(M^4 - m\[CapitalDelta]^4)))*Log[m^2/M^2])/
     (576*F^2*m^3*m\[CapitalDelta]^4*Pi^2) + 
    (M^2*(-30*g1*h^2*m*m\[CapitalDelta]^2*(2*m^6 + 14*m^5*m\[CapitalDelta] + 
         (M^2 - m\[CapitalDelta]^2)^2*(2*M^2 + 5*m\[CapitalDelta]^2) + 
         m^4*(-20*M^2 + 11*m\[CapitalDelta]^2) - 
         2*m^3*(33*M^2*m\[CapitalDelta] + 4*m\[CapitalDelta]^3) + 
         14*m*m\[CapitalDelta]*(-M^4 + m\[CapitalDelta]^4) + 
         m^2*(-32*M^4 - 41*M^2*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^4)) + 
       16*a1*h^2*m*M^2*(36*g*m\[CapitalDelta]^2*(3*m^4*m\[CapitalDelta] + 
           6*m^3*(M^2 + m\[CapitalDelta]^2) + 
           2*m*(M^4 - 2*M^2*m\[CapitalDelta]^2 - 3*m\[CapitalDelta]^4) + 
           3*m\[CapitalDelta]*(M^4 - m\[CapitalDelta]^4)) + 
         5*g1*(10*m^6*m\[CapitalDelta] + 10*M^6*m\[CapitalDelta] + 
           3*M^4*m\[CapitalDelta]^3 + 6*M^2*m\[CapitalDelta]^5 - 
           19*m\[CapitalDelta]^7 + m^5*(-24*M^2 + 61*m\[CapitalDelta]^2) - 
           3*m^3*(48*M^4 + 91*M^2*m\[CapitalDelta]^2) + 
           m^4*(-112*M^2*m\[CapitalDelta] + 41*m\[CapitalDelta]^3) - 
           m^2*(232*M^4*m\[CapitalDelta] + 135*M^2*m\[CapitalDelta]^3 + 
             2*m\[CapitalDelta]^5) + m*(-61*M^4*m\[CapitalDelta]^2 + 
             8*M^2*m\[CapitalDelta]^4 - 31*m\[CapitalDelta]^6))) + 
       27*m\[CapitalDelta]^4*(-27*g^3*m^2*(m - 4*c1*M^2)*m\[CapitalDelta]^2 + 
         18*g*(6*m^3 + (-24*c1 + 3*c2 + 4*(c3 + c4))*m^2*M^2 + c2*M^4)*
          m\[CapitalDelta]^2 - 8*g*h^2*m*(m^4 + 
           4*m^3*(c1*M^2 + m\[CapitalDelta]) + (M^2 - m\[CapitalDelta]^2)*
            (-m\[CapitalDelta]^2 + M^2*(1 + 4*c1*m\[CapitalDelta])) + 
           4*m*m\[CapitalDelta]*(m\[CapitalDelta]^2 - 
             M^2*(1 + 5*c1*m\[CapitalDelta])) + m^2*(6*m\[CapitalDelta]^2 + 
             M^2*(3 + 20*c1*m\[CapitalDelta]))) - 
         4*h*m*(b4*(11*m^5 + 24*m^4*m\[CapitalDelta] - 2*m\[CapitalDelta]*
              (M^2 - m\[CapitalDelta]^2)^2 + m^3*(-51*M^2 + 4*
                m\[CapitalDelta]^2) - 2*m^2*(37*M^2*m\[CapitalDelta] + 11*
                m\[CapitalDelta]^3) + m*(-11*M^4 + 26*M^2*m\[CapitalDelta]^
                 2 - 15*m\[CapitalDelta]^4)) + 
           3*b5*(3*m^5 + 7*m^4*m\[CapitalDelta] - m\[CapitalDelta]*
              (M^2 - m\[CapitalDelta]^2)^2 + m^3*(-13*M^2 + 2*
                m\[CapitalDelta]^2) - 2*m^2*(11*M^2*m\[CapitalDelta] + 3*
                m\[CapitalDelta]^3) + m*(-3*M^4 + 8*M^2*m\[CapitalDelta]^2 - 
               5*m\[CapitalDelta]^4)))))*Log[m^2/M^2])/
     (46656*F^2*m^3*m\[CapitalDelta]^6*Pi^2) + 
    (g*h^2*(5*m^9 + m^8*(-80*c1*M^2 + 8*m\[CapitalDelta]) + 
       48*c1*M^2*(M^2 - m\[CapitalDelta]^2)^4 - 
       4*m^2*(M^2 - m\[CapitalDelta]^2)^2*(8*c1*M^4 + M^2*m\[CapitalDelta] + 
         4*c1*M^2*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) - 
       2*m^3*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 + m\[CapitalDelta]^6) - 
       6*m^7*(m\[CapitalDelta]^2 + 2*M^2*(1 + 8*c1*m\[CapitalDelta])) - 
       3*m*(M^2 - m\[CapitalDelta]^2)^3*(m\[CapitalDelta]^2 + 
         M^2*(-1 + 16*c1*m\[CapitalDelta])) + 
       2*m^5*(24*c1*M^2*m\[CapitalDelta]^3 + 
         M^4*(5 + 24*c1*m\[CapitalDelta])) - 
       12*m^6*(m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
         4*c1*M^2*(2*M^2 + m\[CapitalDelta]^2)))*Log[M])/
     (96*F^2*m^5*m\[CapitalDelta]^2*Pi^2) - 
    (c1*g^3*m*M^6*(-(8*m^4 - 2*m^2*M^2)^(-1) - 
       ((2*I)*Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/(M*(4*m^2 - M^2)^(3/2))))/
     (4*F^2*Pi^2) - (g*M^4*(27*g^2*(1 - 8*c1*m - (4*c1*M^2)/m) + 
       64*c1*(27*m + (2*h^2*(-M^4 + 3*m*M^2*m\[CapitalDelta] + 
            M^2*m\[CapitalDelta]^2 + 4*m^2*(M^2 - 4*m\[CapitalDelta]^2)))/
          ((m - m\[CapitalDelta])*m\[CapitalDelta]^2)))*
      (Log[m^2/M^2] - ((2*I)*M*Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/
        Sqrt[4*m^2 - M^2]))/(3456*F^2*m^2*Pi^2) + 
    (g*(81*(-8 + g^2)*M^2 - (54*M^2*(-12*c1*g^2*m^4 - 24*c1*m^2*M^2 - 
          4*c2*m^2*M^2 + c2*M^4 + 4*c3*m^2*(-4*m^2 + M^2) + 
          4*c4*m^2*(8*m^2 + M^2)))/m^3 + 
       (48*h^2*(M^6 - 3*m*M^4*m\[CapitalDelta] - M^4*m\[CapitalDelta]^2 - 
          4*m^2*(M^4 - 4*M^2*m\[CapitalDelta]^2)))/(m*(m - m\[CapitalDelta])*
         m\[CapitalDelta]^2) - (32*h^2*M^4*(-3*c1*m\[CapitalDelta]^2*
           (16*m^5 - 12*m^4*m\[CapitalDelta] - 8*m^3*m\[CapitalDelta]^2 - 
            9*m^2*m\[CapitalDelta]*(M^2 - 4*m\[CapitalDelta]^2) + 
            M^2*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2) + 
            m*(M^4 - 6*M^2*m\[CapitalDelta]^2)) - 
          2*a1*m*(7*M^4*m\[CapitalDelta]^2 - 5*M^2*m\[CapitalDelta]^4 + 
            m^4*(8*M^2 - 4*m\[CapitalDelta]^2) + 2*m^3*m\[CapitalDelta]*
             (M^2 + 4*m\[CapitalDelta]^2) - 2*m*M^2*m\[CapitalDelta]*
             (M^2 + 10*m\[CapitalDelta]^2) + m^2*(-2*M^4 - 
              9*M^2*m\[CapitalDelta]^2 + 44*m\[CapitalDelta]^4))))/
        (m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^4))*
      (1 + 2*Log[m] + (-1 + M^2/(2*m^2))*Log[m^2/M^2] - 2*Log[M] + 
       (I*M*Sqrt[4*m^2 - M^2]*Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/m^2))/
     (5184*F^2*Pi^2) + 
    ((-45*g1*h^2*m*m\[CapitalDelta]^2*(4*m^8 + 28*m^7*m\[CapitalDelta] + 
          20*m^6*m\[CapitalDelta]^2 - 8*m^5*(10*M^2*m\[CapitalDelta] + 
            3*m\[CapitalDelta]^3) + 2*m^4*(3*M^4 - 47*M^2*m\[CapitalDelta]^
              2 + 8*m\[CapitalDelta]^4) + 2*m^3*(71*M^4*m\[CapitalDelta] - 
            44*M^2*m\[CapitalDelta]^3 + 22*m\[CapitalDelta]^5) + 
          m^2*(58*M^6 + 109*M^4*m\[CapitalDelta]^2 - 
            38*M^2*m\[CapitalDelta]^4 - 28*m\[CapitalDelta]^6) - 
          2*m\[CapitalDelta]^2*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
            3*M^2*m\[CapitalDelta]^4 + 6*m\[CapitalDelta]^6) + 
          4*m*(5*M^4*m\[CapitalDelta]^3 - 10*M^2*m\[CapitalDelta]^5 - 
            12*m\[CapitalDelta]^7)) + (216*a1*g*h^2*m*M^2*m\[CapitalDelta]^2*
          (24*m^7*m\[CapitalDelta] + 24*m^6*m\[CapitalDelta]^2 + 
           m^4*(-20*M^4 + 94*M^2*m\[CapitalDelta]^2) + 
           6*m^5*(17*M^2*m\[CapitalDelta] - 8*m\[CapitalDelta]^3) + 
           m^3*(-305*M^4*m\[CapitalDelta] - 136*M^2*m\[CapitalDelta]^3 + 
             120*m\[CapitalDelta]^5) + m^2*(217*M^4*m\[CapitalDelta]^2 - 
             636*M^2*m\[CapitalDelta]^4 + 24*m\[CapitalDelta]^6) + 
           6*m*(27*M^6*m\[CapitalDelta] + 49*M^4*m\[CapitalDelta]^3 - 
             79*M^2*m\[CapitalDelta]^5 - 16*m\[CapitalDelta]^7) - 
           6*(27*M^6*m\[CapitalDelta]^2 + 23*M^4*m\[CapitalDelta]^4 - 
             127*M^2*m\[CapitalDelta]^6 + 8*m\[CapitalDelta]^8)))/
         (m - m\[CapitalDelta]) + 40*a1*g1*h^2*m*M^2*
         (60*m^8*m\[CapitalDelta] + 366*m^7*m\[CapitalDelta]^2 + 
          m^6*(-40*M^2*m\[CapitalDelta] + 222*m\[CapitalDelta]^3) + 
          4*m^5*(18*M^4 - 266*M^2*m\[CapitalDelta]^2 - 
            51*m\[CapitalDelta]^4) + m^4*(326*M^4*m\[CapitalDelta] - 
            652*M^2*m\[CapitalDelta]^3 - 366*m\[CapitalDelta]^5) + 
          3*m^3*(240*M^6 + 635*M^4*m\[CapitalDelta]^2 - 
            108*M^2*m\[CapitalDelta]^4 - 110*m\[CapitalDelta]^6) + 
          6*m\[CapitalDelta]^3*(-6*M^6 - 12*M^4*m\[CapitalDelta]^2 + 
            42*M^2*m\[CapitalDelta]^4 + 43*m\[CapitalDelta]^6) + 
          3*m^2*(490*M^6*m\[CapitalDelta] + 257*M^4*m\[CapitalDelta]^3 + 
            62*M^2*m\[CapitalDelta]^5 + 182*m\[CapitalDelta]^7) + 
          6*m*(27*M^4*m\[CapitalDelta]^4 + 90*M^2*m\[CapitalDelta]^6 + 
            148*m\[CapitalDelta]^8)) + 27*m\[CapitalDelta]^4*
         ((-81*g^3*m^2*M^2*(52*m^3 + 32*c1*m^4 - 13*m*M^2 + 136*c1*m^2*M^2 - 
             84*c1*M^4)*m\[CapitalDelta]^2)/(4*m^2 - M^2) - 
          (g*h^2*(24*m^8 + 24*m^7*(4*c1*M^2 + 3*m\[CapitalDelta]) - 
             2592*c1*M^4*m\[CapitalDelta]*(M^4 - 3*M^2*m\[CapitalDelta]^2 + 3*
                m\[CapitalDelta]^4) - 6*m^2*(-12*m\[CapitalDelta]^6 + 45*M^4*
                m\[CapitalDelta]^2*(1 - 16*c1*m\[CapitalDelta]) + 9*M^6*
                (-3 + 40*c1*m\[CapitalDelta]) + M^2*m\[CapitalDelta]^4*
                (-9 + 64*c1*m\[CapitalDelta])) + 2*m^6*(12*m\[CapitalDelta]^
                 2 + M^2*(59 + 192*c1*m\[CapitalDelta])) + 
             3*m^4*(-116*M^2*m\[CapitalDelta]^2 - 40*m\[CapitalDelta]^4 + M^4*
                (-81 + 672*c1*m\[CapitalDelta])) + 
             m^5*(338*M^2*m\[CapitalDelta] - 120*m\[CapitalDelta]^3 - 96*c1*
                (34*M^4 - 5*M^2*m\[CapitalDelta]^2)) + 
             3*m^3*(9*M^4*m\[CapitalDelta] + 108*M^2*m\[CapitalDelta]^3 + 8*
                m\[CapitalDelta]^5 - 16*c1*(17*M^6 - 92*M^4*m\[CapitalDelta]^
                   2 + 10*M^2*m\[CapitalDelta]^4)) + 
             6*m*(-27*M^6*m\[CapitalDelta] + 81*M^4*m\[CapitalDelta]^3 - 81*
                M^2*m\[CapitalDelta]^5 + 4*m\[CapitalDelta]^7 + 16*c1*
                (27*M^8 - 54*M^6*m\[CapitalDelta]^2 + 27*M^4*m\[CapitalDelta]^
                   4 - M^2*m\[CapitalDelta]^6))))/(m - m\[CapitalDelta]) - 
          432*g*m^2*m\[CapitalDelta]^2*(2*c3*m^2*M^2 - 4*c4*m^2*M^2 - 
            c2*M^4 - 12*F^2*m*Pi^2) - 
          6*m*(b5*h*(18*m^7 + 42*m^6*m\[CapitalDelta] + 6*m\[CapitalDelta]^5*(
                -4*M^2 + m\[CapitalDelta]^2) - 6*m^5*(6*M^2 + 
                m\[CapitalDelta]^2) - 6*m^4*(8*M^2*m\[CapitalDelta] + 
                13*m\[CapitalDelta]^3) + m^3*(17*M^4 - 48*M^2*
                 m\[CapitalDelta]^2 - 42*m\[CapitalDelta]^4) - 
              2*m^2*(2*M^4*m\[CapitalDelta] + 60*M^2*m\[CapitalDelta]^3 - 
                15*m\[CapitalDelta]^5) - 6*m*(18*M^2*m\[CapitalDelta]^4 - 
                5*m\[CapitalDelta]^6)) + b4*h*(22*m^7 + 
              48*m^6*m\[CapitalDelta] + 4*m\[CapitalDelta]^5*(-4*M^2 + 
                m\[CapitalDelta]^2) - 2*m^5*(22*M^2 + 7*m\[CapitalDelta]^2) - 
              4*m^4*(13*M^2*m\[CapitalDelta] + 23*m\[CapitalDelta]^3) + 
              m^3*(33*M^4 - 52*M^2*m\[CapitalDelta]^2 - 38*m\[CapitalDelta]^
                  4) + 4*m^2*(6*M^4*m\[CapitalDelta] - 35*M^2*
                 m\[CapitalDelta]^3 + 10*m\[CapitalDelta]^5) + 
              m*(-112*M^2*m\[CapitalDelta]^4 + 30*m\[CapitalDelta]^6)) - 
            3456*d16*F^2*m^2*M^2*m\[CapitalDelta]^2*Pi^2)))/
       m\[CapitalDelta]^6 - ((26244*I)*g^3*M^3*(12*m^5 - 7*m^3*M^2 + 
         48*c1*m^4*M^2 + m*M^4 - 48*c1*m^2*M^4 + 8*c1*M^6)*
        Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/(4*m^2 - M^2)^(3/2))/
     (139968*F^2*m^3*Pi^2) - (a1*g*h^2*M^2*(9*m^4*M^2 - M^6 + 
       M^2*m\[CapitalDelta]^4 + 2*m\[CapitalDelta]^6 + 
       m^3*(4*M^2*m\[CapitalDelta] - 2*m\[CapitalDelta]^3) + 
       m^2*(-3*M^4 + m\[CapitalDelta]^4))*Log[m^2/m\[CapitalDelta]^2])/
     (12*F^2*m^2*m\[CapitalDelta]^3*Pi^2) + 
    (h*(-54*m\[CapitalDelta]^3*(8*c1*g*h*M^2*(m + m\[CapitalDelta]) + 
         3*b5*(m - m\[CapitalDelta])^2*(3*m + m\[CapitalDelta]) + 
         b4*(m - m\[CapitalDelta])^2*(11*m + 2*m\[CapitalDelta]))*
        (m^4 + 2*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
         m^2*(2*M^2 + m\[CapitalDelta]^2) + m*(-2*M^2*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3)) - 3*h*(m - m\[CapitalDelta])*
        m\[CapitalDelta]*(36*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
          (m^4 + 2*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
           m^2*(2*M^2 + m\[CapitalDelta]^2) + m*(-2*M^2*m\[CapitalDelta] + 
             2*m\[CapitalDelta]^3)) + 5*g1*(m - m\[CapitalDelta])*
          (m^6 + 4*m^5*m\[CapitalDelta] - 3*m^4*(M^2 + 
             2*m\[CapitalDelta]^2) - (M^2 - m\[CapitalDelta]^2)^2*
            (M^2 + 6*m\[CapitalDelta]^2) - 2*m^3*(4*M^2*m\[CapitalDelta] + 
             m\[CapitalDelta]^3) + m^2*(3*M^4 + 10*M^2*m\[CapitalDelta]^2 - 
             14*m\[CapitalDelta]^4) + 4*m*m\[CapitalDelta]*
            (M^4 + 5*M^2*m\[CapitalDelta]^2 - 6*m\[CapitalDelta]^4))) + 
       8*a1*h*M^2*(-108*g*m\[CapitalDelta]^3*(2*m^5 + m^4*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3*(M^2 - m\[CapitalDelta]^2) + 
           m^3*(-3*M^2 + m\[CapitalDelta]^2) + m^2*(-4*M^2*m\[CapitalDelta] + 
             5*m\[CapitalDelta]^3) + m*(M^4 - M^2*m\[CapitalDelta]^2 - 
             2*m\[CapitalDelta]^4)) + 5*g1*(m - m\[CapitalDelta])^2*
          (m^6 - M^6 + 4*m^5*m\[CapitalDelta] - 39*M^2*m\[CapitalDelta]^4 + 
           40*m\[CapitalDelta]^6 + m^4*(-3*M^2 + 10*m\[CapitalDelta]^2) + 
           m^3*(-8*M^2*m\[CapitalDelta] + 17*m\[CapitalDelta]^3) + 
           m^2*(3*M^4 - 10*M^2*m\[CapitalDelta]^2 + 40*m\[CapitalDelta]^4) + 
           2*m*(2*M^4*m\[CapitalDelta] - 19*M^2*m\[CapitalDelta]^3 + 
             59*m\[CapitalDelta]^5))))*Log[m^2/m\[CapitalDelta]^2])/
     (23328*F^2*m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^3*Pi^2) + 
    (a1*g*h^2*M^2*(-5*m^8 + 6*m^6*M^2 - 4*m^7*m\[CapitalDelta] + 
       2*m^5*m\[CapitalDelta]*(M^2 - 3*m\[CapitalDelta]^2) - 
       3*(M^2 - m\[CapitalDelta]^2)^3*(M^2 + 3*m\[CapitalDelta]^2) + 
       2*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2*
        (M^2 + 5*m\[CapitalDelta]^2) + 2*m^2*(M^6 + M^2*m\[CapitalDelta]^4 - 
         2*m\[CapitalDelta]^6))*Log[M^2/m\[CapitalDelta]^2])/
     (24*F^2*m^4*m\[CapitalDelta]^3*Pi^2) + 
    (h*((6*h*m*m\[CapitalDelta]^5*(36*g*m\[CapitalDelta]*
           (-6*m^4 - 8*m^3*m\[CapitalDelta] + 3*m*m\[CapitalDelta]^3 + 
            m\[CapitalDelta]^4) + 5*g1*(56*m^5 - 80*m^3*m\[CapitalDelta]^2 - 
            10*m^2*m\[CapitalDelta]^3 + 27*m*m\[CapitalDelta]^4 + 
            7*m\[CapitalDelta]^5)))/(m - m\[CapitalDelta]) + 
       243*g*h*m*m\[CapitalDelta]*(5*m^8 + 6*m^4*M^4 + 
         8*m^7*m\[CapitalDelta] - 12*m^5*m\[CapitalDelta]*
          (M^2 + m\[CapitalDelta]^2) - 6*m^6*(2*M^2 + m\[CapitalDelta]^2) + 
         m^2*(4*M^6 - 6*M^4*m\[CapitalDelta]^2 - 2*m\[CapitalDelta]^6) + 
         4*m*m\[CapitalDelta]*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
           3*M^2*m\[CapitalDelta]^4 + m\[CapitalDelta]^6) - 
         3*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 6*M^4*m\[CapitalDelta]^4 - 
           4*M^2*m\[CapitalDelta]^6 - m\[CapitalDelta]^8)) - 
       (4*m*m\[CapitalDelta]^4*(27*m\[CapitalDelta]^2*
           (3*b5*(m - m\[CapitalDelta])^2*(3*m + m\[CapitalDelta])*
             (6*m^3 + 6*m*M^2 + 2*m^2*m\[CapitalDelta] + 
              4*M^2*m\[CapitalDelta] - 2*m*m\[CapitalDelta]^2 - 
              m\[CapitalDelta]^3) + b4*(m - m\[CapitalDelta])^2*
             (11*m + 2*m\[CapitalDelta])*(6*m^3 + 6*m*M^2 + 
              2*m^2*m\[CapitalDelta] + 4*M^2*m\[CapitalDelta] - 
              2*m*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) + 
            8*c1*g*h*M^2*(6*m^4 + 8*m^3*m\[CapitalDelta] - 
              3*m*m\[CapitalDelta]^3 - m\[CapitalDelta]^4)) - 
          4*a1*h*M^2*(5*g1*(m - m\[CapitalDelta])^2*(176*m^4 + 
              284*m^3*m\[CapitalDelta] - 138*m^2*m\[CapitalDelta]^2 - 
              265*m*m\[CapitalDelta]^3 - 67*m\[CapitalDelta]^4) - 
            108*g*m\[CapitalDelta]*(9*m^5 + 10*m^4*m\[CapitalDelta] - 
              12*m^3*m\[CapitalDelta]^2 - 9*m^2*m\[CapitalDelta]^3 + 
              4*m*m\[CapitalDelta]^4 + 3*m\[CapitalDelta]^5))))/
        (m - m\[CapitalDelta])^2 - 3888*g*h*M^2*
        (a1*m*(5*m^8 + 4*m^7*m\[CapitalDelta] + 4*m^5*m\[CapitalDelta]^3 + 
           m^4*m\[CapitalDelta]^4 + 6*m^2*m\[CapitalDelta]^6 - 
           10*m*m\[CapitalDelta]^7 - 9*m\[CapitalDelta]^8) - 
         c1*m\[CapitalDelta]*(-5*m^8 - 6*m^7*m\[CapitalDelta] + 
           3*m^5*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) + 
           3*m^6*(2*M^2 + m\[CapitalDelta]^2) + 
           m^2*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 - m\[CapitalDelta]^6) + 
           3*m*m\[CapitalDelta]*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
             3*M^2*m\[CapitalDelta]^4 + m\[CapitalDelta]^6) - 
           3*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 6*M^4*m\[CapitalDelta]^4 - 
             4*M^2*m\[CapitalDelta]^6 - m\[CapitalDelta]^8))))*
      Log[m\[CapitalDelta]])/(23328*F^2*m^5*m\[CapitalDelta]^3*Pi^2) + 
    (h*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^3*
      (-8*a1*h*m*M^2*(-27*g*m\[CapitalDelta]^2*(41*m^4 - 
           54*m^3*m\[CapitalDelta] + 108*m^2*m\[CapitalDelta]^2 - 
           88*m*m\[CapitalDelta]^3 + 69*m\[CapitalDelta]^4) + 
         5*g1*(10*m^6 + 41*m^5*m\[CapitalDelta] - 43*m^4*m\[CapitalDelta]^2 + 
           98*m^3*m\[CapitalDelta]^3 - 124*m^2*m\[CapitalDelta]^4 + 
           131*m*m\[CapitalDelta]^5 + 67*m\[CapitalDelta]^6)) + 
       3*(5*g1*h*m*m\[CapitalDelta]*(2*m^6 + 10*m^5*m\[CapitalDelta] - 
           11*m^4*m\[CapitalDelta]^2 + 10*m^3*m\[CapitalDelta]^3 + 
           16*m^2*m\[CapitalDelta]^4 - 20*m*m\[CapitalDelta]^5 - 
           7*m\[CapitalDelta]^6) + 9*m\[CapitalDelta]^3*
          (g*h*(-41*m^5 - 6*m^3*(88*c1*M^2 - 3*m\[CapitalDelta])*
              m\[CapitalDelta] + 2*m^2*(384*c1*M^2 - 13*m\[CapitalDelta])*
              m\[CapitalDelta]^2 + 432*c1*M^2*m\[CapitalDelta]^4 + 
             m*m\[CapitalDelta]^3*(-416*c1*M^2 + 23*m\[CapitalDelta]) + 
             m^4*(736*c1*M^2 + 26*m\[CapitalDelta])) + 
           2*m*(11*b4*m + 9*b5*m + 2*b4*m\[CapitalDelta] + 
             3*b5*m\[CapitalDelta])*(m^4 + 2*m*M^2*m\[CapitalDelta] - 
             4*M^2*m\[CapitalDelta]^2 + m\[CapitalDelta]^4 - 
             2*m^2*(2*M^2 + m\[CapitalDelta]^2)))))*
      Log[-m^2 + m\[CapitalDelta]^2])/(23328*F^2*m^5*m\[CapitalDelta]^5*
      Pi^2) + (g*h^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
      (8*a1*m*M^2*(5*m^8 - 6*m^7*m\[CapitalDelta] + 
         2*m^6*(-6*M^2 + m\[CapitalDelta]^2) - 3*(M^2 - m\[CapitalDelta]^2)^3*
          (M^2 + 3*m\[CapitalDelta]^2) + 4*m^5*(2*M^2*m\[CapitalDelta] + 
           m\[CapitalDelta]^3) + 2*m^4*(3*M^4 - 5*m\[CapitalDelta]^4) + 
         2*m^3*m\[CapitalDelta]*(M^4 - 6*M^2*m\[CapitalDelta]^2 + 
           5*m\[CapitalDelta]^4) + m^2*(4*M^6 - 2*M^4*m\[CapitalDelta]^2 + 
           4*M^2*m\[CapitalDelta]^4 - 6*m\[CapitalDelta]^6) - 
         4*m*(M^6*m\[CapitalDelta] - 3*M^2*m\[CapitalDelta]^5 + 
           2*m\[CapitalDelta]^7)) + m\[CapitalDelta]*
        (-5*m^9 + 2*m^8*(40*c1*M^2 + m\[CapitalDelta]) + 
         48*c1*M^2*(M^2 - m\[CapitalDelta]^2)^4 - 
         2*m^6*(48*c1*M^4 + M^2*m\[CapitalDelta] + 40*c1*M^2*
            m\[CapitalDelta]^2 + 3*m\[CapitalDelta]^3) + 
         m^7*(12*m\[CapitalDelta]^2 + M^2*(12 - 64*c1*m\[CapitalDelta])) + 
         2*m^4*m\[CapitalDelta]*(-M^2 + m\[CapitalDelta]^2)*
          (3*m\[CapitalDelta]^2 + M^2*(1 - 16*c1*m\[CapitalDelta])) + 
         4*m^3*(M^2 - m\[CapitalDelta]^2)^2*(-m\[CapitalDelta]^2 + 
           M^2*(-1 + 8*c1*m\[CapitalDelta])) - 2*m^5*(3*m\[CapitalDelta]^4 + 
           2*M^2*m\[CapitalDelta]^2*(1 - 20*c1*m\[CapitalDelta]) + 
           M^4*(3 + 8*c1*m\[CapitalDelta])) + 3*m*(M^2 - m\[CapitalDelta]^2)^
           3*(-m\[CapitalDelta]^2 + M^2*(1 + 16*c1*m\[CapitalDelta])) - 
         2*m^2*(M^2 - m\[CapitalDelta]^2)^2*(-(M^2*m\[CapitalDelta]) + 
           m\[CapitalDelta]^3 + 8*c1*M^2*(2*M^2 + m\[CapitalDelta]^2))))*
      Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + 
         Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
           2*m^2*(M^2 + m\[CapitalDelta]^2)])/(2*M*m\[CapitalDelta])])/
     (96*F^2*m^5*m\[CapitalDelta]^3*Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
        2*m^2*(M^2 + m\[CapitalDelta]^2)]*Pi^2) - 
    (5*a1*g1*h^2*M^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^
       2*(m^4 + 6*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
       2*m^2*(M^2 + 7*m\[CapitalDelta]^2) + m*(-6*M^2*m\[CapitalDelta] + 
         6*m\[CapitalDelta]^3))*((-m^2 + M^2 + m\[CapitalDelta]^2)*
        Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
          2*m^2*(M^2 + m\[CapitalDelta]^2)] - 4*M^2*m\[CapitalDelta]^2*
        Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + 
           Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
             2*m^2*(M^2 + m\[CapitalDelta]^2)])/(2*M*m\[CapitalDelta])]))/
     (972*F^2*m^2*(m - M - m\[CapitalDelta])*(m + M - m\[CapitalDelta])*
      m\[CapitalDelta]^3*(m - M + m\[CapitalDelta])*
      (m + M + m\[CapitalDelta])*Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
        2*m^2*(M^2 + m\[CapitalDelta]^2)]*Pi^2) + 
    (h^2*(-5*g1*m\[CapitalDelta]*(m^2 - M^2 + 2*m*m\[CapitalDelta] + 
          m\[CapitalDelta]^2)^2*(m^4 + 6*m^3*m\[CapitalDelta] + 
         (M^2 - m\[CapitalDelta]^2)^2 - 2*m^2*(M^2 + 7*m\[CapitalDelta]^2) + 
         m*(-6*M^2*m\[CapitalDelta] + 6*m\[CapitalDelta]^3)) + 
       8*a1*M^2*((36*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
           (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
           (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2)/
          (m - m\[CapitalDelta]) + 5*g1*(3*m^8 + 19*m^7*m\[CapitalDelta] - 
           2*m^6*(6*M^2 - 5*m\[CapitalDelta]^2) + 
           3*(M^2 - m\[CapitalDelta]^2)^3*(M^2 + 3*m\[CapitalDelta]^2) - 
           m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2*
            (19*M^2 + 49*m\[CapitalDelta]^2) - m^5*(57*M^2*m\[CapitalDelta] + 
             7*m\[CapitalDelta]^3) + 2*m^4*(9*M^4 - 10*M^2*m\[CapitalDelta]^
               2 + 21*m\[CapitalDelta]^4) + m^3*(57*M^4*m\[CapitalDelta] + 
             18*M^2*m\[CapitalDelta]^3 + 37*m\[CapitalDelta]^5) - 
           2*m^2*(6*M^6 - 5*M^4*m\[CapitalDelta]^2 - 24*M^2*m\[CapitalDelta]^
               4 + 23*m\[CapitalDelta]^6))))*
      (Log[M^2/m\[CapitalDelta]^2]/(2*m^2) - 
       ((m^2 + M^2 - m\[CapitalDelta]^2)*
         Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + 
            Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 2*m^2*(M^2 + 
                m\[CapitalDelta]^2)])/(2*M*m\[CapitalDelta])])/
        (m^2*Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
           2*m^2*(M^2 + m\[CapitalDelta]^2)])))/
     (7776*F^2*m^2*m\[CapitalDelta]^3*Pi^2) + 
    (h*((216*c1*g*h*M^2*m\[CapitalDelta]^3*(m + m\[CapitalDelta])*
         (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
         (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2)/
        (m - m\[CapitalDelta])^2 + 27*m\[CapitalDelta]^3*
        (11*b4*m + 9*b5*m + 2*b4*m\[CapitalDelta] + 3*b5*m\[CapitalDelta])*
        (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
        (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2 - 
       (432*a1*g*h*M^2*m\[CapitalDelta]^2*(m^8 + M^6*m\[CapitalDelta]^2 - 
          3*M^2*m\[CapitalDelta]^6 + 2*m\[CapitalDelta]^8 - 
          3*m^6*(M^2 + m\[CapitalDelta]^2) + m^5*m\[CapitalDelta]*
           (M^2 + 2*m\[CapitalDelta]^2) - 2*m^3*m\[CapitalDelta]*
           (M^4 - 3*M^2*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^4) + 
          m^4*(3*M^4 + 7*M^2*m\[CapitalDelta]^2 + 5*m\[CapitalDelta]^4) + 
          m*m\[CapitalDelta]*(M^6 - 4*M^4*m\[CapitalDelta]^2 + 
            M^2*m\[CapitalDelta]^4 + 2*m\[CapitalDelta]^6) - 
          m^2*(M^6 + 5*M^4*m\[CapitalDelta]^2 - 7*M^2*m\[CapitalDelta]^4 + 
            5*m\[CapitalDelta]^6)))/(m - m\[CapitalDelta])^2 - 
       20*a1*g1*h*M^2*(10*m^8 + 61*m^7*m\[CapitalDelta] - 
         40*m^6*(M^2 - m\[CapitalDelta]^2) - m^5*(183*M^2*m\[CapitalDelta] + 
           4*m\[CapitalDelta]^3) + 2*m^4*(30*M^4 - 
           39*M^2*m\[CapitalDelta]^2 - 5*m\[CapitalDelta]^4) + 
         2*(M^2 - m\[CapitalDelta]^2)^2*(5*M^4 + 11*M^2*m\[CapitalDelta]^2 + 
           20*m\[CapitalDelta]^4) + m^3*(183*M^4*m\[CapitalDelta] - 
           8*M^2*m\[CapitalDelta]^3 - 55*m\[CapitalDelta]^5) - 
         4*m^2*(10*M^6 - 9*M^4*m\[CapitalDelta]^2 + 
           3*M^2*m\[CapitalDelta]^4 - 10*m\[CapitalDelta]^6) + 
         m*(-61*M^6*m\[CapitalDelta] + 12*M^4*m\[CapitalDelta]^3 - 
           69*M^2*m\[CapitalDelta]^5 + 118*m\[CapitalDelta]^7)) + 
       (3*h*m\[CapitalDelta]*(m^2 - M^2 + 2*m*m\[CapitalDelta] + 
          m\[CapitalDelta]^2)*(18*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
           (m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
            2*m^2*(M^2 + m\[CapitalDelta]^2)) + 5*g1*(m - m\[CapitalDelta])*
           (m^6 + 5*m^5*m\[CapitalDelta] - 3*m^4*(M^2 + 2*m\[CapitalDelta]^
                2) - (M^2 - m\[CapitalDelta]^2)^2*(M^2 + 3*m\[CapitalDelta]^
                2) + m^3*(-10*M^2*m\[CapitalDelta] + m\[CapitalDelta]^3) + 
            m^2*(3*M^4 + 7*M^2*m\[CapitalDelta]^2 + 8*m\[CapitalDelta]^4) + 
            m*(5*M^4*m\[CapitalDelta] + M^2*m\[CapitalDelta]^3 - 
              6*m\[CapitalDelta]^5))))/(m - m\[CapitalDelta]))*
      (1 + Log[m^2/m\[CapitalDelta]^2] - ((m^2 + M^2 - m\[CapitalDelta]^2)*
         Log[M^2/m\[CapitalDelta]^2])/(2*m^2) + 
       (Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
           2*m^2*(M^2 + m\[CapitalDelta]^2)]*
         Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + 
            Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 2*m^2*(M^2 + 
                m\[CapitalDelta]^2)])/(2*M*m\[CapitalDelta])])/m^2))/
     (11664*F^2*m^2*m\[CapitalDelta]^5*Pi^2)
gADlessp3nowfsimp = g + 4*d16*M^2 - (g^3*M^2)/(64*F^2*Pi^2) + 
    ((-8*g*m^2 + g^3*(4*m^2 + M^2))*A0[m^2])/(64*F^2*m^2*Pi^2) - 
    (g*(-4 + g^2)*A0[M^2])/(64*F^2*Pi^2) + 
    (g*(-8 + g^2)*M^2*B0[m^2, m^2, M^2])/(64*F^2*Pi^2) + 
    (g^3*M^4*C0[m^2, m^2, 0, m^2, M^2, m^2])/(64*F^2*Pi^2)
dZDlessp3 = (3*g^2*M^2*(-4*m^2*Sqrt[4*m^2 - M^2] + 
      (3*m^2 - 2*M^2)*Sqrt[4*m^2 - M^2]*Log[m^2/M^2] - 
      (4*I)*(3*m^2*M - M^3)*Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)]))/
    (64*F^2*m^2*Sqrt[4*m^2 - M^2]*Pi^2)
gADlessp3simp = ((-8*g*m^2 + g^3*(4*m^2 + M^2))*A0[m^2])/(64*F^2*m^2*Pi^2) - 
    (g*(-4 + g^2)*A0[M^2])/(64*F^2*Pi^2) + 
    (g*(-8 + g^2)*M^2*B0[m^2, m^2, M^2])/(64*F^2*Pi^2) + 
    (g^3*M^4*C0[m^2, m^2, 0, m^2, M^2, m^2])/(64*F^2*Pi^2) + 
    (m*(-13*g^3*m*M^2 + 3*c2*g*M^4 + 64*F^2*g*m*Pi^2 + 
        256*d16*F^2*m*M^2*Pi^2) + (6*c2*g*m*M^4 + g^3*(9*m^2*M^2 - 6*M^4))*
       Log[m^2/M^2] + ((12*I)*g^3*M^3*(-3*m^2 + M^2)*
        Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/Sqrt[4*m^2 - M^2])/
     (64*F^2*m^2*Pi^2)
gADlessp4nowfsimp = (g*M^2*(-32*c3*m^2 + 64*c4*m^2 - 24*c1*g^2*m^2 + 
       7*c2*M^2 + 36*c1*g^2*M^2))/(192*F^2*m*Pi^2) - 
    (g*(-8*c3*m^4 + 40*c4*m^4 - 120*c1*m^2*M^2 + 4*c3*m^2*M^2 + 
       4*c4*m^2*M^2 + 54*c1*g^2*m^2*M^2 + 6*c1*g^2*M^4 + 
       c2*(-3*m^4 - 2*m^2*M^2 + M^4))*A0[m^2])/(96*F^2*m^3*Pi^2) + 
    (g*M^2*(4*(c3 + c4)*m^2 + 6*c1*(-4 + g^2)*m^2 + c2*(3*m^2 + M^2))*
      A0[M^2])/(96*F^2*m^3*Pi^2) + 
    (g*M^2*(12*c1*g^2*m^4 + 24*c1*m^2*M^2 + 4*c2*m^2*M^2 - c2*M^4 - 
       4*c4*m^2*(8*m^2 + M^2) + 4*c3*(4*m^4 - m^2*M^2))*B0[m^2, m^2, M^2])/
     (96*F^2*m^3*Pi^2) - (c1*(2*g*(-8 + g^2)*m^2*M^4 + g^3*M^6)*
      C0[m^2, m^2, 0, m^2, M^2, m^2])/(16*F^2*m*Pi^2) - 
    (c1*g^3*m*M^6*D0[m^2, m^2, 0, 0, 0, m^2, m^2, M^2, m^2, m^2])/(4*F^2*Pi^2)
dZDlessp4 = (3*M^4*(m^2*Sqrt[4*m^2 - M^2]*(c2*(4*m^2 - M^2) + 
        32*c1*g^2*(-2*m^2 + M^2)) + 2*(4*m^2 - M^2)^(3/2)*
       (c2*m^2 - 8*c1*g^2*M^2)*Log[m^2/M^2] - (32*I)*c1*g^2*M*
       (6*m^4 - 6*m^2*M^2 + M^4)*Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)]))/
    (64*F^2*m^3*(4*m^2 - M^2)^(3/2)*Pi^2)
gADlessp4simp = -(g*(-8*c3*m^4 + 40*c4*m^4 - 120*c1*m^2*M^2 + 4*c3*m^2*M^2 + 
        4*c4*m^2*M^2 + 54*c1*g^2*m^2*M^2 + 6*c1*g^2*M^4 + 
        c2*(-3*m^4 - 2*m^2*M^2 + M^4))*A0[m^2])/(96*F^2*m^3*Pi^2) + 
    (g*M^2*(4*(c3 + c4)*m^2 + 6*c1*(-4 + g^2)*m^2 + c2*(3*m^2 + M^2))*
      A0[M^2])/(96*F^2*m^3*Pi^2) + 
    (g*M^2*(12*c1*g^2*m^4 + 24*c1*m^2*M^2 + 4*c2*m^2*M^2 - c2*M^4 - 
       4*c4*m^2*(8*m^2 + M^2) + 4*c3*(4*m^4 - m^2*M^2))*B0[m^2, m^2, M^2])/
     (96*F^2*m^3*Pi^2) - (c1*(2*g*(-8 + g^2)*m^2*M^4 + g^3*M^6)*
      C0[m^2, m^2, 0, m^2, M^2, m^2])/(16*F^2*m*Pi^2) - 
    (c1*g^3*m*M^6*D0[m^2, m^2, 0, 0, 0, m^2, m^2, M^2, m^2, m^2])/
     (4*F^2*Pi^2) + (g*M^2*((-288*c1*g^2*m^2*M^2*(2*m^2 - M^2))/
        (4*m^2 - M^2) + m^2*(-32*c3*m^2 + 64*c4*m^2 - 24*c1*g^2*m^2 + 
         7*c2*M^2 + 36*c1*g^2*M^2) - 144*c1*g^2*M^4*Log[m^2/M^2] - 
       ((288*I)*c1*g^2*M^3*(6*m^4 - 6*m^2*M^2 + M^4)*
         Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/(4*m^2 - M^2)^(3/2)))/
     (192*F^2*m^3*Pi^2)
gADp3nowfsimp = -(g*h^2*(3*m^4 - M^4 + 6*m^3*m\[CapitalDelta] + 
        3*m*M^2*m\[CapitalDelta] + M^2*m\[CapitalDelta]^2 + 
        2*m^2*(M^2 - 7*m\[CapitalDelta]^2))*A0[m^2])/
     (108*F^2*m*(m - m\[CapitalDelta])*m\[CapitalDelta]^2*Pi^2) - 
    (h^2*(36*g*m\[CapitalDelta]^2*(m^4 + 4*m^3*m\[CapitalDelta] + 
         (M^2 - m\[CapitalDelta]^2)^2 + 3*m^2*(M^2 + 2*m\[CapitalDelta]^2) + 
         m*(-4*M^2*m\[CapitalDelta] + 4*m\[CapitalDelta]^3)) + 
       5*g1*(2*m^6 + 14*m^5*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2*
          (2*M^2 + 5*m\[CapitalDelta]^2) + 
         m^4*(-20*M^2 + 11*m\[CapitalDelta]^2) - 
         2*m^3*(33*M^2*m\[CapitalDelta] + 4*m\[CapitalDelta]^3) + 
         14*m*m\[CapitalDelta]*(-M^4 + m\[CapitalDelta]^4) + 
         m^2*(-32*M^4 - 41*M^2*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^4)))*
      A0[M^2])/(7776*F^2*m^2*m\[CapitalDelta]^4*Pi^2) - 
    (h^2*(36*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
        (m^4 + 2*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
         m^2*(2*M^2 + m\[CapitalDelta]^2) + m*(-2*M^2*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3)) + 5*g1*(m - m\[CapitalDelta])*
        (m^6 + 4*m^5*m\[CapitalDelta] - 3*m^4*(M^2 + 2*m\[CapitalDelta]^2) - 
         (M^2 - m\[CapitalDelta]^2)^2*(M^2 + 6*m\[CapitalDelta]^2) - 
         2*m^3*(4*M^2*m\[CapitalDelta] + m\[CapitalDelta]^3) + 
         m^2*(3*M^4 + 10*M^2*m\[CapitalDelta]^2 - 14*m\[CapitalDelta]^4) + 
         4*m*m\[CapitalDelta]*(M^4 + 5*M^2*m\[CapitalDelta]^2 - 
           6*m\[CapitalDelta]^4)))*A0[m\[CapitalDelta]^2])/
     (7776*F^2*m^2*(m - m\[CapitalDelta])*m\[CapitalDelta]^4*Pi^2) + 
    (g*h^2*(M^6 - 3*m*M^4*m\[CapitalDelta] - M^4*m\[CapitalDelta]^2 - 
       4*m^2*(M^4 - 4*M^2*m\[CapitalDelta]^2))*B0[m^2, m^2, M^2])/
     (108*F^2*m*(m - m\[CapitalDelta])*m\[CapitalDelta]^2*Pi^2) + 
    (h^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
      (18*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
        (m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
         2*m^2*(M^2 + m\[CapitalDelta]^2)) + 5*g1*(m - m\[CapitalDelta])*
        (m^6 + 5*m^5*m\[CapitalDelta] - 3*m^4*(M^2 + 2*m\[CapitalDelta]^2) - 
         (M^2 - m\[CapitalDelta]^2)^2*(M^2 + 3*m\[CapitalDelta]^2) + 
         m^3*(-10*M^2*m\[CapitalDelta] + m\[CapitalDelta]^3) + 
         m^2*(3*M^4 + 7*M^2*m\[CapitalDelta]^2 + 8*m\[CapitalDelta]^4) + 
         m*(5*M^4*m\[CapitalDelta] + M^2*m\[CapitalDelta]^3 - 
           6*m\[CapitalDelta]^5)))*B0[m^2, M^2, m\[CapitalDelta]^2])/
     (3888*F^2*m^2*(m - m\[CapitalDelta])*m\[CapitalDelta]^4*Pi^2) - 
    (5*g1*h^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2*
      (m^4 + 6*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
       2*m^2*(M^2 + 7*m\[CapitalDelta]^2) + m*(-6*M^2*m\[CapitalDelta] + 
         6*m\[CapitalDelta]^3))*C0[m^2, m^2, 0, m\[CapitalDelta]^2, M^2, 
       m\[CapitalDelta]^2])/(7776*F^2*m^2*m\[CapitalDelta]^2*Pi^2) - 
    (h^2*(4*m^5*(36*g*m\[CapitalDelta]^2*(m^4 + 3*m^3*m\[CapitalDelta] - 
           8*m*m\[CapitalDelta]^3 - 6*m\[CapitalDelta]^4) + 
         5*g1*(2*m^6 + 12*m^5*m\[CapitalDelta] - 5*m^4*m\[CapitalDelta]^2 - 
           25*m^3*m\[CapitalDelta]^3 + 30*m^2*m\[CapitalDelta]^4 + 
           10*m*m\[CapitalDelta]^5 - 24*m\[CapitalDelta]^6))*Log[m] - 
       4*m\[CapitalDelta]^6*(36*g*m\[CapitalDelta]*(-6*m^4 - 
           8*m^3*m\[CapitalDelta] + 3*m*m\[CapitalDelta]^3 + 
           m\[CapitalDelta]^4) + 5*g1*(56*m^5 - 80*m^3*m\[CapitalDelta]^2 - 
           10*m^2*m\[CapitalDelta]^3 + 27*m*m\[CapitalDelta]^4 + 
           7*m\[CapitalDelta]^5))*Log[m\[CapitalDelta]] - 
       (m - m\[CapitalDelta])*
        (-(m^2*(12*g*m\[CapitalDelta]^2*(6*m^6 + 24*m^5*m\[CapitalDelta] + 
              60*m^3*M^2*m\[CapitalDelta] - 24*m*m\[CapitalDelta]^5 - 
              6*m\[CapitalDelta]^6 + 2*m^4*(8*M^2 + 15*m\[CapitalDelta]^2) + 
              m^2*(9*M^4 - 30*m\[CapitalDelta]^4)) + 
            5*g1*(4*m^8 + 28*m^7*m\[CapitalDelta] + 20*m^6*m\[CapitalDelta]^
                2 - 8*m^5*(10*M^2*m\[CapitalDelta] + 3*m\[CapitalDelta]^3) + 
              2*m^4*(3*M^4 - 47*M^2*m\[CapitalDelta]^2 + 8*m\[CapitalDelta]^
                  4) + 2*m^3*(71*M^4*m\[CapitalDelta] - 44*M^2*
                 m\[CapitalDelta]^3 + 22*m\[CapitalDelta]^5) + 
              m^2*(58*M^6 + 109*M^4*m\[CapitalDelta]^2 - 38*M^2*
                 m\[CapitalDelta]^4 - 28*m\[CapitalDelta]^6) - 
              2*m\[CapitalDelta]^2*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
                3*M^2*m\[CapitalDelta]^4 + 6*m\[CapitalDelta]^6) + 
              4*m*(5*M^4*m\[CapitalDelta]^3 - 10*M^2*m\[CapitalDelta]^5 - 
                12*m\[CapitalDelta]^7)))) + 2*(m - m\[CapitalDelta])^2*
          (m + m\[CapitalDelta])^4*(36*g*m\[CapitalDelta]^2*
            (m + m\[CapitalDelta])^2 + 5*g1*(2*m^4 + 
             10*m^3*m\[CapitalDelta] - 9*m^2*m\[CapitalDelta]^2 + 
             20*m*m\[CapitalDelta]^3 + 7*m\[CapitalDelta]^4))*
          Log[-m^2 + m\[CapitalDelta]^2])))/(15552*F^2*m^4*
      (m - m\[CapitalDelta])*m\[CapitalDelta]^4*Pi^2)
dZDintermediatep3 = 
   (h^2*(-((M^2*(6*m^4 + 24*m^3*m\[CapitalDelta] - 24*m*m\[CapitalDelta]*
           (M^2 - 2*m\[CapitalDelta]^2) + m^2*(-31*M^2 + 
            12*m\[CapitalDelta]^2) + 18*(M^4 - 3*M^2*m\[CapitalDelta]^2 + 
            3*m\[CapitalDelta]^4)))/m^2) + 
      48*M^2*(3*m^2 - 2*M^2 + 3*m*m\[CapitalDelta])*Log[m] + 
      (6*(5*m^8 + 10*m^4*M^4 + 8*m^7*m\[CapitalDelta] + 
         3*(M^2 - m\[CapitalDelta]^2)^4 + 4*m*m\[CapitalDelta]*
          (-M^2 + m\[CapitalDelta]^2)^3 - 12*m^5*m\[CapitalDelta]*
          (M^2 + m\[CapitalDelta]^2) - 6*m^6*(2*M^2 + m\[CapitalDelta]^2) - 
         2*m^2*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 + m\[CapitalDelta]^6))*
        Log[M])/m^4 + (6*(5*m^8 + 6*m^4*M^4 + 8*m^7*m\[CapitalDelta] - 
         12*m^5*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
         6*m^6*(2*M^2 + m\[CapitalDelta]^2) + 
         m^2*(4*M^6 - 6*M^4*m\[CapitalDelta]^2 - 2*m\[CapitalDelta]^6) + 
         4*m*m\[CapitalDelta]*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
           3*M^2*m\[CapitalDelta]^4 + m\[CapitalDelta]^6) - 
         3*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 6*M^4*m\[CapitalDelta]^4 - 
           4*M^2*m\[CapitalDelta]^6 - m\[CapitalDelta]^8))*
        Log[m\[CapitalDelta]])/m^4 - (6*(m - m\[CapitalDelta])^2*
        (m + m\[CapitalDelta])^4*(5*m^2 - 2*m*m\[CapitalDelta] + 
         3*m\[CapitalDelta]^2)*Log[-m^2 + m\[CapitalDelta]^2])/m^4 - 
      (6*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2*
        (5*m^6 - 12*m^5*m\[CapitalDelta] - 7*m^4*(M^2 - m\[CapitalDelta]^2) + 
         8*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2 + 
         3*(M^2 - m\[CapitalDelta]^2)^3 + 4*m^3*m\[CapitalDelta]*
          (M^2 + m\[CapitalDelta]^2) - m^2*(M^4 - 10*M^2*m\[CapitalDelta]^2 + 
           9*m\[CapitalDelta]^4))*Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + 
           Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
             2*m^2*(M^2 + m\[CapitalDelta]^2)])/(2*M*m\[CapitalDelta])])/
       (m^4*Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
          2*m^2*(M^2 + m\[CapitalDelta]^2)])))/(576*F^2*m\[CapitalDelta]^2*
     Pi^2)
gADp3simp = -(g*h^2*(3*m^4 - M^4 + 6*m^3*m\[CapitalDelta] + 
        3*m*M^2*m\[CapitalDelta] + M^2*m\[CapitalDelta]^2 + 
        2*m^2*(M^2 - 7*m\[CapitalDelta]^2))*A0[m^2])/
     (108*F^2*m*(m - m\[CapitalDelta])*m\[CapitalDelta]^2*Pi^2) - 
    (h^2*(36*g*m\[CapitalDelta]^2*(m^4 + 4*m^3*m\[CapitalDelta] + 
         (M^2 - m\[CapitalDelta]^2)^2 + 3*m^2*(M^2 + 2*m\[CapitalDelta]^2) + 
         m*(-4*M^2*m\[CapitalDelta] + 4*m\[CapitalDelta]^3)) + 
       5*g1*(2*m^6 + 14*m^5*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2*
          (2*M^2 + 5*m\[CapitalDelta]^2) + 
         m^4*(-20*M^2 + 11*m\[CapitalDelta]^2) - 
         2*m^3*(33*M^2*m\[CapitalDelta] + 4*m\[CapitalDelta]^3) + 
         14*m*m\[CapitalDelta]*(-M^4 + m\[CapitalDelta]^4) + 
         m^2*(-32*M^4 - 41*M^2*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^4)))*
      A0[M^2])/(7776*F^2*m^2*m\[CapitalDelta]^4*Pi^2) - 
    (h^2*(36*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
        (m^4 + 2*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
         m^2*(2*M^2 + m\[CapitalDelta]^2) + m*(-2*M^2*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3)) + 5*g1*(m - m\[CapitalDelta])*
        (m^6 + 4*m^5*m\[CapitalDelta] - 3*m^4*(M^2 + 2*m\[CapitalDelta]^2) - 
         (M^2 - m\[CapitalDelta]^2)^2*(M^2 + 6*m\[CapitalDelta]^2) - 
         2*m^3*(4*M^2*m\[CapitalDelta] + m\[CapitalDelta]^3) + 
         m^2*(3*M^4 + 10*M^2*m\[CapitalDelta]^2 - 14*m\[CapitalDelta]^4) + 
         4*m*m\[CapitalDelta]*(M^4 + 5*M^2*m\[CapitalDelta]^2 - 
           6*m\[CapitalDelta]^4)))*A0[m\[CapitalDelta]^2])/
     (7776*F^2*m^2*(m - m\[CapitalDelta])*m\[CapitalDelta]^4*Pi^2) + 
    (g*h^2*(M^6 - 3*m*M^4*m\[CapitalDelta] - M^4*m\[CapitalDelta]^2 - 
       4*m^2*(M^4 - 4*M^2*m\[CapitalDelta]^2))*B0[m^2, m^2, M^2])/
     (108*F^2*m*(m - m\[CapitalDelta])*m\[CapitalDelta]^2*Pi^2) + 
    (h^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
      (18*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
        (m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
         2*m^2*(M^2 + m\[CapitalDelta]^2)) + 5*g1*(m - m\[CapitalDelta])*
        (m^6 + 5*m^5*m\[CapitalDelta] - 3*m^4*(M^2 + 2*m\[CapitalDelta]^2) - 
         (M^2 - m\[CapitalDelta]^2)^2*(M^2 + 3*m\[CapitalDelta]^2) + 
         m^3*(-10*M^2*m\[CapitalDelta] + m\[CapitalDelta]^3) + 
         m^2*(3*M^4 + 7*M^2*m\[CapitalDelta]^2 + 8*m\[CapitalDelta]^4) + 
         m*(5*M^4*m\[CapitalDelta] + M^2*m\[CapitalDelta]^3 - 
           6*m\[CapitalDelta]^5)))*B0[m^2, M^2, m\[CapitalDelta]^2])/
     (3888*F^2*m^2*(m - m\[CapitalDelta])*m\[CapitalDelta]^4*Pi^2) - 
    (5*g1*h^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2*
      (m^4 + 6*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
       2*m^2*(M^2 + 7*m\[CapitalDelta]^2) + m*(-6*M^2*m\[CapitalDelta] + 
         6*m\[CapitalDelta]^3))*C0[m^2, m^2, 0, m\[CapitalDelta]^2, M^2, 
       m\[CapitalDelta]^2])/(7776*F^2*m^2*m\[CapitalDelta]^2*Pi^2) + 
    (h^2*(-((4*m^5*(36*g*m\[CapitalDelta]^2*(m^4 + 3*m^3*m\[CapitalDelta] - 
              8*m*m\[CapitalDelta]^3 - 6*m\[CapitalDelta]^4) + 
            5*g1*(2*m^6 + 12*m^5*m\[CapitalDelta] - 5*m^4*m\[CapitalDelta]^
                2 - 25*m^3*m\[CapitalDelta]^3 + 30*m^2*m\[CapitalDelta]^4 + 
              10*m*m\[CapitalDelta]^5 - 24*m\[CapitalDelta]^6))*Log[m] - 
          4*m\[CapitalDelta]^6*(36*g*m\[CapitalDelta]*(-6*m^4 - 
              8*m^3*m\[CapitalDelta] + 3*m*m\[CapitalDelta]^3 + 
              m\[CapitalDelta]^4) + 5*g1*(56*m^5 - 80*m^3*m\[CapitalDelta]^
                2 - 10*m^2*m\[CapitalDelta]^3 + 27*m*m\[CapitalDelta]^4 + 
              7*m\[CapitalDelta]^5))*Log[m\[CapitalDelta]] - 
          (m - m\[CapitalDelta])*(-(m^2*(12*g*m\[CapitalDelta]^2*
                (6*m^6 + 24*m^5*m\[CapitalDelta] + 60*m^3*M^2*
                  m\[CapitalDelta] - 24*m*m\[CapitalDelta]^5 - 
                 6*m\[CapitalDelta]^6 + 2*m^4*(8*M^2 + 15*m\[CapitalDelta]^
                     2) + m^2*(9*M^4 - 30*m\[CapitalDelta]^4)) + 5*g1*
                (4*m^8 + 28*m^7*m\[CapitalDelta] + 20*m^6*m\[CapitalDelta]^
                   2 - 8*m^5*(10*M^2*m\[CapitalDelta] + 3*m\[CapitalDelta]^
                     3) + 2*m^4*(3*M^4 - 47*M^2*m\[CapitalDelta]^2 + 
                   8*m\[CapitalDelta]^4) + 2*m^3*(71*M^4*m\[CapitalDelta] - 
                   44*M^2*m\[CapitalDelta]^3 + 22*m\[CapitalDelta]^5) + 
                 m^2*(58*M^6 + 109*M^4*m\[CapitalDelta]^2 - 38*M^2*
                    m\[CapitalDelta]^4 - 28*m\[CapitalDelta]^6) - 
                 2*m\[CapitalDelta]^2*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
                   3*M^2*m\[CapitalDelta]^4 + 6*m\[CapitalDelta]^6) + 
                 4*m*(5*M^4*m\[CapitalDelta]^3 - 10*M^2*m\[CapitalDelta]^5 - 
                   12*m\[CapitalDelta]^7)))) + 2*(m - m\[CapitalDelta])^2*
             (m + m\[CapitalDelta])^4*(36*g*m\[CapitalDelta]^2*
               (m + m\[CapitalDelta])^2 + 5*g1*(2*m^4 + 10*m^3*
                 m\[CapitalDelta] - 9*m^2*m\[CapitalDelta]^2 + 
                20*m*m\[CapitalDelta]^3 + 7*m\[CapitalDelta]^4))*
             Log[-m^2 + m\[CapitalDelta]^2]))/(m^4*(m - m\[CapitalDelta]))) + 
       27*g*m\[CapitalDelta]^2*(-((M^2*(6*m^4 + 24*m^3*m\[CapitalDelta] - 
             24*m*m\[CapitalDelta]*(M^2 - 2*m\[CapitalDelta]^2) + 
             m^2*(-31*M^2 + 12*m\[CapitalDelta]^2) + 
             18*(M^4 - 3*M^2*m\[CapitalDelta]^2 + 3*m\[CapitalDelta]^4)))/
           m^2) + 48*M^2*(3*m^2 - 2*M^2 + 3*m*m\[CapitalDelta])*Log[m] + 
         (6*(5*m^8 + 10*m^4*M^4 + 8*m^7*m\[CapitalDelta] + 
            3*(M^2 - m\[CapitalDelta]^2)^4 + 4*m*m\[CapitalDelta]*
             (-M^2 + m\[CapitalDelta]^2)^3 - 12*m^5*m\[CapitalDelta]*
             (M^2 + m\[CapitalDelta]^2) - 6*m^6*(2*M^2 + m\[CapitalDelta]^
               2) - 2*m^2*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 + 
              m\[CapitalDelta]^6))*Log[M])/m^4 + 
         (6*(5*m^8 + 6*m^4*M^4 + 8*m^7*m\[CapitalDelta] - 
            12*m^5*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
            6*m^6*(2*M^2 + m\[CapitalDelta]^2) + 
            m^2*(4*M^6 - 6*M^4*m\[CapitalDelta]^2 - 2*m\[CapitalDelta]^6) + 
            4*m*m\[CapitalDelta]*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
              3*M^2*m\[CapitalDelta]^4 + m\[CapitalDelta]^6) - 
            3*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 6*M^4*m\[CapitalDelta]^4 - 
              4*M^2*m\[CapitalDelta]^6 - m\[CapitalDelta]^8))*
           Log[m\[CapitalDelta]])/m^4 - (6*(m - m\[CapitalDelta])^2*
           (m + m\[CapitalDelta])^4*(5*m^2 - 2*m*m\[CapitalDelta] + 
            3*m\[CapitalDelta]^2)*Log[-m^2 + m\[CapitalDelta]^2])/m^4 - 
         (6*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2*
           (5*m^6 - 12*m^5*m\[CapitalDelta] - 7*m^4*(M^2 - m\[CapitalDelta]^
               2) + 8*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2 + 
            3*(M^2 - m\[CapitalDelta]^2)^3 + 4*m^3*m\[CapitalDelta]*
             (M^2 + m\[CapitalDelta]^2) - m^2*(M^4 - 10*M^2*m\[CapitalDelta]^
                2 + 9*m\[CapitalDelta]^4))*
           Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + Sqrt[m^4 + 
                (M^2 - m\[CapitalDelta]^2)^2 - 2*m^2*(M^2 + m\[CapitalDelta]^
                   2)])/(2*M*m\[CapitalDelta])])/
          (m^4*Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
             2*m^2*(M^2 + m\[CapitalDelta]^2)]))))/
     (15552*F^2*m\[CapitalDelta]^4*Pi^2)
gADp4nowfsimp = 
   (g*h^2*M^2*(3*c1*m\[CapitalDelta]^2*(29*m^5 + 3*m^4*m\[CapitalDelta] + 
         6*m^3*(M^2 - 18*m\[CapitalDelta]^2) + 5*M^2*m\[CapitalDelta]*
          (M^2 - m\[CapitalDelta]^2) + m^2*m\[CapitalDelta]*
          (M^2 + 86*m\[CapitalDelta]^2) - 
         m*(3*M^4 + 14*M^2*m\[CapitalDelta]^2)) + 
       2*a1*m*(6*m^6 - 6*m^5*m\[CapitalDelta] + 7*M^4*m\[CapitalDelta]^2 - 
         5*M^2*m\[CapitalDelta]^4 - 2*m*M^2*m\[CapitalDelta]*
          (M^2 + 10*m\[CapitalDelta]^2) + 
         m^4*(4*M^2 + 13*m\[CapitalDelta]^2) - 2*m^3*m\[CapitalDelta]*
          (M^2 + 16*m\[CapitalDelta]^2) + 
         m^2*(-2*M^4 + 5*M^2*m\[CapitalDelta]^2 + 34*m\[CapitalDelta]^4)))*
      A0[m^2])/(162*F^2*m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^4*
      Pi^2) + (h*(27*m\[CapitalDelta]^4*
        (-8*c1*g*h*M^2*(m^3 + 5*m^2*m\[CapitalDelta] + M^2*m\[CapitalDelta] - 
           5*m*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) - 
         3*b5*(3*m^5 + 7*m^4*m\[CapitalDelta] - m\[CapitalDelta]*
            (M^2 - m\[CapitalDelta]^2)^2 + m^3*(-13*M^2 + 
             2*m\[CapitalDelta]^2) - 2*m^2*(11*M^2*m\[CapitalDelta] + 
             3*m\[CapitalDelta]^3) + m*(-3*M^4 + 8*M^2*m\[CapitalDelta]^2 - 
             5*m\[CapitalDelta]^4)) + b4*(-11*m^5 - 24*m^4*m\[CapitalDelta] + 
           m^3*(51*M^2 - 4*m\[CapitalDelta]^2) + 2*m\[CapitalDelta]*
            (M^2 - m\[CapitalDelta]^2)^2 + m^2*(74*M^2*m\[CapitalDelta] + 
             22*m\[CapitalDelta]^3) + m*(11*M^4 - 26*M^2*m\[CapitalDelta]^2 + 
             15*m\[CapitalDelta]^4))) + 4*a1*h*M^2*
        (36*g*m\[CapitalDelta]^2*(3*m^4*m\[CapitalDelta] + 
           6*m^3*(M^2 + m\[CapitalDelta]^2) + 
           2*m*(M^4 - 2*M^2*m\[CapitalDelta]^2 - 3*m\[CapitalDelta]^4) + 
           3*m\[CapitalDelta]*(M^4 - m\[CapitalDelta]^4)) + 
         5*g1*(10*m^6*m\[CapitalDelta] + 10*M^6*m\[CapitalDelta] + 
           3*M^4*m\[CapitalDelta]^3 + 6*M^2*m\[CapitalDelta]^5 - 
           19*m\[CapitalDelta]^7 + m^5*(-24*M^2 + 61*m\[CapitalDelta]^2) - 
           3*m^3*(48*M^4 + 91*M^2*m\[CapitalDelta]^2) + 
           m^4*(-112*M^2*m\[CapitalDelta] + 41*m\[CapitalDelta]^3) - 
           m^2*(232*M^4*m\[CapitalDelta] + 135*M^2*m\[CapitalDelta]^3 + 
             2*m\[CapitalDelta]^5) + m*(-61*M^4*m\[CapitalDelta]^2 + 
             8*M^2*m\[CapitalDelta]^4 - 31*m\[CapitalDelta]^6))))*A0[M^2])/
     (11664*F^2*m^2*m\[CapitalDelta]^6*Pi^2) + 
    (h*(-27*m\[CapitalDelta]^3*(8*c1*g*h*M^2*(m + m\[CapitalDelta]) + 
         3*b5*(m - m\[CapitalDelta])^2*(3*m + m\[CapitalDelta]) + 
         b4*(m - m\[CapitalDelta])^2*(11*m + 2*m\[CapitalDelta]))*
        (m^4 + 2*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
         m^2*(2*M^2 + m\[CapitalDelta]^2) + m*(-2*M^2*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3)) + 4*a1*h*M^2*
        (-108*g*m\[CapitalDelta]^3*(2*m^5 + m^4*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3*(M^2 - m\[CapitalDelta]^2) + 
           m^3*(-3*M^2 + m\[CapitalDelta]^2) + m^2*(-4*M^2*m\[CapitalDelta] + 
             5*m\[CapitalDelta]^3) + m*(M^4 - M^2*m\[CapitalDelta]^2 - 
             2*m\[CapitalDelta]^4)) + 5*g1*(m - m\[CapitalDelta])^2*
          (m^6 - M^6 + 4*m^5*m\[CapitalDelta] - 39*M^2*m\[CapitalDelta]^4 + 
           40*m\[CapitalDelta]^6 + m^4*(-3*M^2 + 10*m\[CapitalDelta]^2) + 
           m^3*(-8*M^2*m\[CapitalDelta] + 17*m\[CapitalDelta]^3) + 
           m^2*(3*M^4 - 10*M^2*m\[CapitalDelta]^2 + 40*m\[CapitalDelta]^4) + 
           2*m*(2*M^4*m\[CapitalDelta] - 19*M^2*m\[CapitalDelta]^3 + 
             59*m\[CapitalDelta]^5))))*A0[m\[CapitalDelta]^2])/
     (11664*F^2*m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^5*Pi^2) - 
    (g*h^2*M^4*(-3*c1*m\[CapitalDelta]^2*(16*m^5 - 12*m^4*m\[CapitalDelta] - 
         8*m^3*m\[CapitalDelta]^2 - 9*m^2*m\[CapitalDelta]*
          (M^2 - 4*m\[CapitalDelta]^2) + M^2*m\[CapitalDelta]*
          (M^2 - m\[CapitalDelta]^2) + m*(M^4 - 6*M^2*m\[CapitalDelta]^2)) - 
       2*a1*m*(7*M^4*m\[CapitalDelta]^2 - 5*M^2*m\[CapitalDelta]^4 + 
         m^4*(8*M^2 - 4*m\[CapitalDelta]^2) + 2*m^3*m\[CapitalDelta]*
          (M^2 + 4*m\[CapitalDelta]^2) - 2*m*M^2*m\[CapitalDelta]*
          (M^2 + 10*m\[CapitalDelta]^2) + 
         m^2*(-2*M^4 - 9*M^2*m\[CapitalDelta]^2 + 44*m\[CapitalDelta]^4)))*
      B0[m^2, m^2, M^2])/(162*F^2*m^2*(m - m\[CapitalDelta])^2*
      m\[CapitalDelta]^4*Pi^2) + 
    (h*((216*c1*g*h*M^2*m\[CapitalDelta]^3*(m + m\[CapitalDelta])*
         (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
         (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2)/
        (m - m\[CapitalDelta])^2 + 27*m\[CapitalDelta]^3*
        (11*b4*m + 9*b5*m + 2*b4*m\[CapitalDelta] + 3*b5*m\[CapitalDelta])*
        (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
        (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2 - 
       (432*a1*g*h*M^2*m\[CapitalDelta]^2*(m^8 + M^6*m\[CapitalDelta]^2 - 
          3*M^2*m\[CapitalDelta]^6 + 2*m\[CapitalDelta]^8 - 
          3*m^6*(M^2 + m\[CapitalDelta]^2) + m^5*m\[CapitalDelta]*
           (M^2 + 2*m\[CapitalDelta]^2) - 2*m^3*m\[CapitalDelta]*
           (M^4 - 3*M^2*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^4) + 
          m^4*(3*M^4 + 7*M^2*m\[CapitalDelta]^2 + 5*m\[CapitalDelta]^4) + 
          m*m\[CapitalDelta]*(M^6 - 4*M^4*m\[CapitalDelta]^2 + 
            M^2*m\[CapitalDelta]^4 + 2*m\[CapitalDelta]^6) - 
          m^2*(M^6 + 5*M^4*m\[CapitalDelta]^2 - 7*M^2*m\[CapitalDelta]^4 + 
            5*m\[CapitalDelta]^6)))/(m - m\[CapitalDelta])^2 - 
       20*a1*g1*h*M^2*(10*m^8 + 61*m^7*m\[CapitalDelta] - 
         40*m^6*(M^2 - m\[CapitalDelta]^2) - m^5*(183*M^2*m\[CapitalDelta] + 
           4*m\[CapitalDelta]^3) + 2*m^4*(30*M^4 - 
           39*M^2*m\[CapitalDelta]^2 - 5*m\[CapitalDelta]^4) + 
         2*(M^2 - m\[CapitalDelta]^2)^2*(5*M^4 + 11*M^2*m\[CapitalDelta]^2 + 
           20*m\[CapitalDelta]^4) + m^3*(183*M^4*m\[CapitalDelta] - 
           8*M^2*m\[CapitalDelta]^3 - 55*m\[CapitalDelta]^5) - 
         4*m^2*(10*M^6 - 9*M^4*m\[CapitalDelta]^2 + 
           3*M^2*m\[CapitalDelta]^4 - 10*m\[CapitalDelta]^6) + 
         m*(-61*M^6*m\[CapitalDelta] + 12*M^4*m\[CapitalDelta]^3 - 
           69*M^2*m\[CapitalDelta]^5 + 118*m\[CapitalDelta]^7)))*
      B0[m^2, M^2, m\[CapitalDelta]^2])/(11664*F^2*m^2*m\[CapitalDelta]^5*
      Pi^2) + (2*c1*g*h^2*M^4*(-M^4 + 3*m*M^2*m\[CapitalDelta] + 
       M^2*m\[CapitalDelta]^2 + 4*m^2*(M^2 - 4*m\[CapitalDelta]^2))*
      C0[m^2, m^2, 0, m^2, M^2, m^2])/(27*F^2*(m - m\[CapitalDelta])*
      m\[CapitalDelta]^2*Pi^2) + 
    (a1*h^2*M^2*((36*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
         (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
         (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2)/
        (m - m\[CapitalDelta]) + 5*g1*(3*m^8 + 19*m^7*m\[CapitalDelta] - 
         2*m^6*(6*M^2 - 5*m\[CapitalDelta]^2) + 3*(M^2 - m\[CapitalDelta]^2)^
           3*(M^2 + 3*m\[CapitalDelta]^2) - m*m\[CapitalDelta]*
          (M^2 - m\[CapitalDelta]^2)^2*(19*M^2 + 49*m\[CapitalDelta]^2) - 
         m^5*(57*M^2*m\[CapitalDelta] + 7*m\[CapitalDelta]^3) + 
         2*m^4*(9*M^4 - 10*M^2*m\[CapitalDelta]^2 + 21*m\[CapitalDelta]^4) + 
         m^3*(57*M^4*m\[CapitalDelta] + 18*M^2*m\[CapitalDelta]^3 + 
           37*m\[CapitalDelta]^5) - 2*m^2*(6*M^6 - 5*M^4*m\[CapitalDelta]^2 - 
           24*M^2*m\[CapitalDelta]^4 + 23*m\[CapitalDelta]^6)))*
      C0[m^2, m^2, 0, m\[CapitalDelta]^2, M^2, m\[CapitalDelta]^2])/
     (972*F^2*m^2*m\[CapitalDelta]^3*Pi^2) - 
    (5*a1*g1*h^2*M^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^
       2*(m^4 + 6*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
       2*m^2*(M^2 + 7*m\[CapitalDelta]^2) + m*(-6*M^2*m\[CapitalDelta] + 
         6*m\[CapitalDelta]^3))*D0[m^2, m^2, 0, 0, 0, m^2, 
       m\[CapitalDelta]^2, M^2, m\[CapitalDelta]^2, m\[CapitalDelta]^2])/
     (486*F^2*m^2*m\[CapitalDelta]*Pi^2) + 
    (h*(m^2*(m - m\[CapitalDelta])*m\[CapitalDelta]*
        (4*a1*h*M^2*(-108*g*m\[CapitalDelta]*(-2*m^8 - 
             8*m^7*m\[CapitalDelta] + 5*m^6*m\[CapitalDelta]^2 + 
             11*m^5*m\[CapitalDelta]^3 + 27*m^4*m\[CapitalDelta]^4 - 
             30*m^3*m\[CapitalDelta]^5 - 3*m^2*m\[CapitalDelta]^6 + 
             42*m*m\[CapitalDelta]^7 + 18*m\[CapitalDelta]^8) + 
           5*g1*(52*m^9 + 48*m^8*m\[CapitalDelta] - 100*m^7*m\[CapitalDelta]^
               2 - 446*m^6*m\[CapitalDelta]^3 + 18*m^5*m\[CapitalDelta]^4 - 
             409*m^4*m\[CapitalDelta]^5 + 1866*m^3*m\[CapitalDelta]^6 + 
             561*m^2*m\[CapitalDelta]^7 - 1188*m*m\[CapitalDelta]^8 - 
             402*m\[CapitalDelta]^9)) + 27*m\[CapitalDelta]^3*
          (24*c1*g*h*M^2*(9*m^6 - 6*m^5*m\[CapitalDelta] - 
             56*m^4*m\[CapitalDelta]^2 - 6*m^3*m\[CapitalDelta]^3 + 
             9*m^2*m\[CapitalDelta]^4 + 8*m*m\[CapitalDelta]^5 + 
             2*m\[CapitalDelta]^6) - 3*b5*(m - m\[CapitalDelta])*
            (16*m^7 + 40*m^6*m\[CapitalDelta] + 6*m\[CapitalDelta]^5*
              (-4*M^2 + m\[CapitalDelta]^2) + m^5*(-28*M^2 + 2*
                m\[CapitalDelta]^2) - 2*m^4*(22*M^2*m\[CapitalDelta] + 35*
                m\[CapitalDelta]^3) - 3*m^3*(20*M^2*m\[CapitalDelta]^2 + 21*
                m\[CapitalDelta]^4) - 3*m^2*(40*M^2*m\[CapitalDelta]^3 - 9*
                m\[CapitalDelta]^5) - 6*m*(18*M^2*m\[CapitalDelta]^4 - 5*
                m\[CapitalDelta]^6)) - b4*(m - m\[CapitalDelta])*
            (52*m^7 + 120*m^6*m\[CapitalDelta] + 12*m\[CapitalDelta]^5*
              (-4*M^2 + m\[CapitalDelta]^2) - 2*m^5*(38*M^2 + 3*
                m\[CapitalDelta]^2) - 8*m^4*(11*M^2*m\[CapitalDelta] + 25*
                m\[CapitalDelta]^3) - 9*m^3*(20*M^2*m\[CapitalDelta]^2 + 19*
                m\[CapitalDelta]^4) - 6*m^2*(70*M^2*m\[CapitalDelta]^3 - 19*
                m\[CapitalDelta]^5) + m*(-336*M^2*m\[CapitalDelta]^4 + 90*
                m\[CapitalDelta]^6)))) + m^2*(m - m\[CapitalDelta])*
        (4*a1*h*M^2*(108*g*m\[CapitalDelta]^2*(-2*m^8 - 
             2*m^7*m\[CapitalDelta] + 11*m^6*m\[CapitalDelta]^2 + 
             6*m\[CapitalDelta]^4*(M^2 - m\[CapitalDelta]^2)^2 - 
             2*m^3*M^2*m\[CapitalDelta]*(M^2 + 17*m\[CapitalDelta]^2) + 
             m^5*(12*M^2*m\[CapitalDelta] - m\[CapitalDelta]^3) + 
             6*m*m\[CapitalDelta]^3*(M^4 - 4*M^2*m\[CapitalDelta]^2 + 3*
                m\[CapitalDelta]^4) + m^4*(-2*M^4 + 10*M^2*m\[CapitalDelta]^
                 2 + 27*m\[CapitalDelta]^4) + m^2*(4*M^4*m\[CapitalDelta]^2 - 
               24*M^2*m\[CapitalDelta]^4 + 3*m\[CapitalDelta]^6)) + 
           5*g1*(m - m\[CapitalDelta])*(8*m^8*m\[CapitalDelta] + 
             266*m^7*m\[CapitalDelta]^2 - 36*m\[CapitalDelta]^3*
              (M^2 - m\[CapitalDelta]^2)^2*(M^2 + 4*m\[CapitalDelta]^2) + 
             m^6*(-40*M^2*m\[CapitalDelta] + 222*m\[CapitalDelta]^3) + 
             2*m^5*(36*M^4 - 532*M^2*m\[CapitalDelta]^2 + 121*
                m\[CapitalDelta]^4) + m^4*(326*M^4*m\[CapitalDelta] - 652*M^2*
                m\[CapitalDelta]^3 + 62*m\[CapitalDelta]^5) + 
             3*m^3*(240*M^6 + 635*M^4*m\[CapitalDelta]^2 - 108*M^2*
                m\[CapitalDelta]^4 + 169*m\[CapitalDelta]^6) + 
             3*m^2*(490*M^6*m\[CapitalDelta] + 257*M^4*m\[CapitalDelta]^3 + 
               62*M^2*m\[CapitalDelta]^5 - 161*m\[CapitalDelta]^7) + 
             54*m*(3*M^4*m\[CapitalDelta]^4 + 10*M^2*m\[CapitalDelta]^6 - 13*
                m\[CapitalDelta]^8))) - 27*m^2*m\[CapitalDelta]^4*
          (b4*(m - m\[CapitalDelta])*(14*m^5 + 24*m^4*m\[CapitalDelta] - 
             4*m^3*(14*M^2 + 9*m\[CapitalDelta]^2) - 
             4*m^2*(17*M^2*m\[CapitalDelta] + 19*m\[CapitalDelta]^3) + 
             6*m\[CapitalDelta]*(12*M^4 + m\[CapitalDelta]^4) + 
             3*m*(33*M^4 + 8*M^2*m\[CapitalDelta]^2 + 19*m\[CapitalDelta]^
                 4)) + 3*(-8*c1*g*h*M^2*(-11*m^4 + 8*M^4 - 2*m^3*
                m\[CapitalDelta] - 20*M^2*m\[CapitalDelta]^2 + 
               m\[CapitalDelta]^4 + 6*m*m\[CapitalDelta]*(-4*M^2 + 
                 m\[CapitalDelta]^2) + m^2*(-4*M^2 + 46*m\[CapitalDelta]^
                   2)) + b5*(m - m\[CapitalDelta])*(2*m^5 + 2*m^4*
                m\[CapitalDelta] - 4*M^4*m\[CapitalDelta] + 3*
                m\[CapitalDelta]^5 - 8*m^3*(M^2 + m\[CapitalDelta]^2) - 4*m^2*
                m\[CapitalDelta]*(M^2 + 2*m\[CapitalDelta]^2) + m*
                (17*M^4 + 12*M^2*m\[CapitalDelta]^2 + 21*m\[CapitalDelta]^
                   4))))) + 12*m^5*m\[CapitalDelta]*
        (4*a1*h*M^2*(5*g1*(m - m\[CapitalDelta])^2*(10*m^5 + 
             61*m^4*m\[CapitalDelta] + 39*m^3*m\[CapitalDelta]^2 - 
             8*m^2*m\[CapitalDelta]^3 - 20*m*m\[CapitalDelta]^4 - 
             72*m\[CapitalDelta]^5) + 108*g*m\[CapitalDelta]^2*
            (m^5 - 3*m^3*m\[CapitalDelta]^2 + 4*m^2*m\[CapitalDelta]^3 + 
             6*m*m\[CapitalDelta]^4 - 3*m\[CapitalDelta]^5)) + 
         27*m\[CapitalDelta]^3*(-8*c1*g*h*M^2*(m^4 + 3*m^3*m\[CapitalDelta] - 
             8*m*m\[CapitalDelta]^3 - 6*m\[CapitalDelta]^4) - 
           3*b5*(m - m\[CapitalDelta])^2*(3*m + m\[CapitalDelta])*
            (m^3 + 2*m^2*m\[CapitalDelta] - 6*m\[CapitalDelta]*
              (M^2 + m\[CapitalDelta]^2) - 2*m*(2*M^2 + m\[CapitalDelta]^
                2)) - b4*(m - m\[CapitalDelta])^2*(11*m + 2*m\[CapitalDelta])*
            (m^3 + 2*m^2*m\[CapitalDelta] - 6*m\[CapitalDelta]*
              (M^2 + m\[CapitalDelta]^2) - 2*m*(2*M^2 + m\[CapitalDelta]^
                2))))*Log[m] - 12*m\[CapitalDelta]^7*
        (27*m\[CapitalDelta]^2*(3*b5*(m - m\[CapitalDelta])^2*
            (3*m + m\[CapitalDelta])*(6*m^3 + 6*m*M^2 + 
             2*m^2*m\[CapitalDelta] + 4*M^2*m\[CapitalDelta] - 
             2*m*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) + 
           b4*(m - m\[CapitalDelta])^2*(11*m + 2*m\[CapitalDelta])*
            (6*m^3 + 6*m*M^2 + 2*m^2*m\[CapitalDelta] + 
             4*M^2*m\[CapitalDelta] - 2*m*m\[CapitalDelta]^2 - 
             m\[CapitalDelta]^3) + 8*c1*g*h*M^2*(6*m^4 + 
             8*m^3*m\[CapitalDelta] - 3*m*m\[CapitalDelta]^3 - 
             m\[CapitalDelta]^4)) - 4*a1*h*M^2*(5*g1*(m - m\[CapitalDelta])^2*
            (176*m^4 + 284*m^3*m\[CapitalDelta] - 138*m^2*m\[CapitalDelta]^
               2 - 265*m*m\[CapitalDelta]^3 - 67*m\[CapitalDelta]^4) - 
           108*g*m\[CapitalDelta]*(9*m^5 + 10*m^4*m\[CapitalDelta] - 
             12*m^3*m\[CapitalDelta]^2 - 9*m^2*m\[CapitalDelta]^3 + 
             4*m*m\[CapitalDelta]^4 + 3*m\[CapitalDelta]^5)))*
        Log[m\[CapitalDelta]] - 6*(m - m\[CapitalDelta])^3*m\[CapitalDelta]*
        (m + m\[CapitalDelta])^3*(4*a1*h*M^2*(108*g*m\[CapitalDelta]^2*
            (m^4 + 4*m*m\[CapitalDelta]^3 + 3*m\[CapitalDelta]^4) + 
           5*g1*(10*m^6 + 41*m^5*m\[CapitalDelta] - 43*m^4*m\[CapitalDelta]^
               2 + 98*m^3*m\[CapitalDelta]^3 - 124*m^2*m\[CapitalDelta]^4 + 
             131*m*m\[CapitalDelta]^5 + 67*m\[CapitalDelta]^6)) - 
         27*m\[CapitalDelta]^3*(8*c1*g*h*M^2*(m + m\[CapitalDelta])^3 + 
           3*b5*(3*m + m\[CapitalDelta])*(m^4 + 2*m*M^2*m\[CapitalDelta] - 
             4*M^2*m\[CapitalDelta]^2 + m\[CapitalDelta]^4 - 
             2*m^2*(2*M^2 + m\[CapitalDelta]^2)) + 
           b4*(11*m + 2*m\[CapitalDelta])*(m^4 + 2*m*M^2*m\[CapitalDelta] - 
             4*M^2*m\[CapitalDelta]^2 + m\[CapitalDelta]^4 - 
             2*m^2*(2*M^2 + m\[CapitalDelta]^2))))*
        Log[-m^2 + m\[CapitalDelta]^2]))/(69984*F^2*m^4*
      (m - m\[CapitalDelta])^2*m\[CapitalDelta]^6*Pi^2)
dZDintermediatep4 = 
   (h^2*M^4*(a1*m*(18*m^4*m\[CapitalDelta] - 
         4*m^3*(M^2 - 9*m\[CapitalDelta]^2) - 36*m*m\[CapitalDelta]^2*
          (M^2 + 4*m\[CapitalDelta]^2) + m^2*(-103*M^2*m\[CapitalDelta] + 
           36*m\[CapitalDelta]^3) + 54*m\[CapitalDelta]*
          (M^4 + M^2*m\[CapitalDelta]^2 - 5*m\[CapitalDelta]^4)) + 
       18*c1*m\[CapitalDelta]^2*(8*m^4 + 6*m^3*m\[CapitalDelta] + 
         m^2*(M^2 - 2*m\[CapitalDelta]^2) + 6*m*m\[CapitalDelta]*
          (M^2 - 2*m\[CapitalDelta]^2) - 6*(M^4 - 3*M^2*m\[CapitalDelta]^2 + 
           3*m\[CapitalDelta]^4))))/(216*F^2*m^3*m\[CapitalDelta]^4*Pi^2) + 
    (h^2*M^2*(-6*c1*m^2*M^2*(2*m + m\[CapitalDelta]) + 
       a1*m\[CapitalDelta]^2*(-2*m^3 + m^2*m\[CapitalDelta] + 
         2*m\[CapitalDelta]^3))*Log[m])/(6*F^2*m^2*m\[CapitalDelta]^2*Pi^2) - 
    (a1*h^2*M^4*(9*m^4*m\[CapitalDelta] - 13*m^2*M^2*m\[CapitalDelta] + 
       m^3*(-4*M^2 + 6*m\[CapitalDelta]^2) + 3*m\[CapitalDelta]*
        (M^4 - m\[CapitalDelta]^4))*Log[m^2/M^2])/
     (36*F^2*m^2*m\[CapitalDelta]^4*Pi^2) - 
    (c1*h^2*M^2*(5*m^8 + 6*m^7*m\[CapitalDelta] + 3*m*m\[CapitalDelta]*
        (M^2 - m\[CapitalDelta]^2)^3 - 3*(M^2 - m\[CapitalDelta]^2)^4 - 
       3*m^5*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
       3*m^6*(2*M^2 + m\[CapitalDelta]^2) + 
       m^2*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 + m\[CapitalDelta]^6))*Log[M])/
     (6*F^2*m^5*m\[CapitalDelta]^2*Pi^2) - 
    (a1*h^2*M^2*(9*m^4*M^2 - M^6 + M^2*m\[CapitalDelta]^4 + 
       2*m\[CapitalDelta]^6 + m^3*(4*M^2*m\[CapitalDelta] - 
         2*m\[CapitalDelta]^3) + m^2*(-3*M^4 + m\[CapitalDelta]^4))*
      Log[m^2/m\[CapitalDelta]^2])/(12*F^2*m^2*m\[CapitalDelta]^3*Pi^2) + 
    (a1*h^2*M^2*(-5*m^8 + 6*m^6*M^2 - 4*m^7*m\[CapitalDelta] + 
       2*m^5*m\[CapitalDelta]*(M^2 - 3*m\[CapitalDelta]^2) - 
       3*(M^2 - m\[CapitalDelta]^2)^3*(M^2 + 3*m\[CapitalDelta]^2) + 
       2*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2*
        (M^2 + 5*m\[CapitalDelta]^2) + 2*m^2*(M^6 + M^2*m\[CapitalDelta]^4 - 
         2*m\[CapitalDelta]^6))*Log[M^2/m\[CapitalDelta]^2])/
     (24*F^2*m^4*m\[CapitalDelta]^3*Pi^2) - 
    (h^2*M^2*(a1*m*(5*m^8 + 4*m^7*m\[CapitalDelta] + 
         4*m^5*m\[CapitalDelta]^3 + m^4*m\[CapitalDelta]^4 + 
         6*m^2*m\[CapitalDelta]^6 - 10*m*m\[CapitalDelta]^7 - 
         9*m\[CapitalDelta]^8) - c1*m\[CapitalDelta]*
        (-5*m^8 - 6*m^7*m\[CapitalDelta] + 3*m^5*m\[CapitalDelta]*
          (M^2 + m\[CapitalDelta]^2) + 3*m^6*(2*M^2 + m\[CapitalDelta]^2) + 
         m^2*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 - m\[CapitalDelta]^6) + 
         3*m*m\[CapitalDelta]*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
           3*M^2*m\[CapitalDelta]^4 + m\[CapitalDelta]^6) - 
         3*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 6*M^4*m\[CapitalDelta]^4 - 
           4*M^2*m\[CapitalDelta]^6 - m\[CapitalDelta]^8)))*
      Log[m\[CapitalDelta]])/(6*F^2*m^5*m\[CapitalDelta]^3*Pi^2) + 
    (h^2*M^2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^3*
      (2*c1*m\[CapitalDelta]*(5*m^4 - 4*m^3*m\[CapitalDelta] + 
         5*m^2*m\[CapitalDelta]^2 - 3*m*m\[CapitalDelta]^3 + 
         3*m\[CapitalDelta]^4) + a1*m*(5*m^4 - 6*m^3*m\[CapitalDelta] + 
         12*m^2*m\[CapitalDelta]^2 - 8*m*m\[CapitalDelta]^3 + 
         9*m\[CapitalDelta]^4))*Log[-m^2 + m\[CapitalDelta]^2])/
     (12*F^2*m^5*m\[CapitalDelta]^3*Pi^2) + 
    (h^2*M^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
      (2*c1*m\[CapitalDelta]*(5*m^8 - 4*m^7*m\[CapitalDelta] + 
         2*m^4*m\[CapitalDelta]^2*(M^2 - m\[CapitalDelta]^2) + 
         2*m^3*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2 + 
         3*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^3 + 
         3*(M^2 - m\[CapitalDelta]^2)^4 - 
         m^6*(6*M^2 + 5*m\[CapitalDelta]^2) + m^5*(-(M^2*m\[CapitalDelta]) + 
           5*m\[CapitalDelta]^3) - m^2*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 + 
           m\[CapitalDelta]^6)) + a1*m*(5*m^8 - 6*m^7*m\[CapitalDelta] + 
         2*m^6*(-6*M^2 + m\[CapitalDelta]^2) - 3*(M^2 - m\[CapitalDelta]^2)^3*
          (M^2 + 3*m\[CapitalDelta]^2) + 4*m^5*(2*M^2*m\[CapitalDelta] + 
           m\[CapitalDelta]^3) + 2*m^4*(3*M^4 - 5*m\[CapitalDelta]^4) + 
         2*m^3*m\[CapitalDelta]*(M^4 - 6*M^2*m\[CapitalDelta]^2 + 
           5*m\[CapitalDelta]^4) + m^2*(4*M^6 - 2*M^4*m\[CapitalDelta]^2 + 
           4*M^2*m\[CapitalDelta]^4 - 6*m\[CapitalDelta]^6) - 
         4*m*(M^6*m\[CapitalDelta] - 3*M^2*m\[CapitalDelta]^5 + 
           2*m\[CapitalDelta]^7)))*Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + 
         Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
           2*m^2*(M^2 + m\[CapitalDelta]^2)])/(2*M*m\[CapitalDelta])])/
     (12*F^2*m^5*m\[CapitalDelta]^3*Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
        2*m^2*(M^2 + m\[CapitalDelta]^2)]*Pi^2)
gADp4simp = 
   (g*h^2*M^2*(3*c1*m\[CapitalDelta]^2*(29*m^5 + 3*m^4*m\[CapitalDelta] + 
         6*m^3*(M^2 - 18*m\[CapitalDelta]^2) + 5*M^2*m\[CapitalDelta]*
          (M^2 - m\[CapitalDelta]^2) + m^2*m\[CapitalDelta]*
          (M^2 + 86*m\[CapitalDelta]^2) - 
         m*(3*M^4 + 14*M^2*m\[CapitalDelta]^2)) + 
       2*a1*m*(6*m^6 - 6*m^5*m\[CapitalDelta] + 7*M^4*m\[CapitalDelta]^2 - 
         5*M^2*m\[CapitalDelta]^4 - 2*m*M^2*m\[CapitalDelta]*
          (M^2 + 10*m\[CapitalDelta]^2) + 
         m^4*(4*M^2 + 13*m\[CapitalDelta]^2) - 2*m^3*m\[CapitalDelta]*
          (M^2 + 16*m\[CapitalDelta]^2) + 
         m^2*(-2*M^4 + 5*M^2*m\[CapitalDelta]^2 + 34*m\[CapitalDelta]^4)))*
      A0[m^2])/(162*F^2*m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^4*
      Pi^2) + (h*(27*m\[CapitalDelta]^4*
        (-8*c1*g*h*M^2*(m^3 + 5*m^2*m\[CapitalDelta] + M^2*m\[CapitalDelta] - 
           5*m*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) - 
         3*b5*(3*m^5 + 7*m^4*m\[CapitalDelta] - m\[CapitalDelta]*
            (M^2 - m\[CapitalDelta]^2)^2 + m^3*(-13*M^2 + 
             2*m\[CapitalDelta]^2) - 2*m^2*(11*M^2*m\[CapitalDelta] + 
             3*m\[CapitalDelta]^3) + m*(-3*M^4 + 8*M^2*m\[CapitalDelta]^2 - 
             5*m\[CapitalDelta]^4)) + b4*(-11*m^5 - 24*m^4*m\[CapitalDelta] + 
           m^3*(51*M^2 - 4*m\[CapitalDelta]^2) + 2*m\[CapitalDelta]*
            (M^2 - m\[CapitalDelta]^2)^2 + m^2*(74*M^2*m\[CapitalDelta] + 
             22*m\[CapitalDelta]^3) + m*(11*M^4 - 26*M^2*m\[CapitalDelta]^2 + 
             15*m\[CapitalDelta]^4))) + 4*a1*h*M^2*
        (36*g*m\[CapitalDelta]^2*(3*m^4*m\[CapitalDelta] + 
           6*m^3*(M^2 + m\[CapitalDelta]^2) + 
           2*m*(M^4 - 2*M^2*m\[CapitalDelta]^2 - 3*m\[CapitalDelta]^4) + 
           3*m\[CapitalDelta]*(M^4 - m\[CapitalDelta]^4)) + 
         5*g1*(10*m^6*m\[CapitalDelta] + 10*M^6*m\[CapitalDelta] + 
           3*M^4*m\[CapitalDelta]^3 + 6*M^2*m\[CapitalDelta]^5 - 
           19*m\[CapitalDelta]^7 + m^5*(-24*M^2 + 61*m\[CapitalDelta]^2) - 
           3*m^3*(48*M^4 + 91*M^2*m\[CapitalDelta]^2) + 
           m^4*(-112*M^2*m\[CapitalDelta] + 41*m\[CapitalDelta]^3) - 
           m^2*(232*M^4*m\[CapitalDelta] + 135*M^2*m\[CapitalDelta]^3 + 
             2*m\[CapitalDelta]^5) + m*(-61*M^4*m\[CapitalDelta]^2 + 
             8*M^2*m\[CapitalDelta]^4 - 31*m\[CapitalDelta]^6))))*A0[M^2])/
     (11664*F^2*m^2*m\[CapitalDelta]^6*Pi^2) + 
    (h*(-27*m\[CapitalDelta]^3*(8*c1*g*h*M^2*(m + m\[CapitalDelta]) + 
         3*b5*(m - m\[CapitalDelta])^2*(3*m + m\[CapitalDelta]) + 
         b4*(m - m\[CapitalDelta])^2*(11*m + 2*m\[CapitalDelta]))*
        (m^4 + 2*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
         m^2*(2*M^2 + m\[CapitalDelta]^2) + m*(-2*M^2*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3)) + 4*a1*h*M^2*
        (-108*g*m\[CapitalDelta]^3*(2*m^5 + m^4*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3*(M^2 - m\[CapitalDelta]^2) + 
           m^3*(-3*M^2 + m\[CapitalDelta]^2) + m^2*(-4*M^2*m\[CapitalDelta] + 
             5*m\[CapitalDelta]^3) + m*(M^4 - M^2*m\[CapitalDelta]^2 - 
             2*m\[CapitalDelta]^4)) + 5*g1*(m - m\[CapitalDelta])^2*
          (m^6 - M^6 + 4*m^5*m\[CapitalDelta] - 39*M^2*m\[CapitalDelta]^4 + 
           40*m\[CapitalDelta]^6 + m^4*(-3*M^2 + 10*m\[CapitalDelta]^2) + 
           m^3*(-8*M^2*m\[CapitalDelta] + 17*m\[CapitalDelta]^3) + 
           m^2*(3*M^4 - 10*M^2*m\[CapitalDelta]^2 + 40*m\[CapitalDelta]^4) + 
           2*m*(2*M^4*m\[CapitalDelta] - 19*M^2*m\[CapitalDelta]^3 + 
             59*m\[CapitalDelta]^5))))*A0[m\[CapitalDelta]^2])/
     (11664*F^2*m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^5*Pi^2) - 
    (g*h^2*M^4*(-3*c1*m\[CapitalDelta]^2*(16*m^5 - 12*m^4*m\[CapitalDelta] - 
         8*m^3*m\[CapitalDelta]^2 - 9*m^2*m\[CapitalDelta]*
          (M^2 - 4*m\[CapitalDelta]^2) + M^2*m\[CapitalDelta]*
          (M^2 - m\[CapitalDelta]^2) + m*(M^4 - 6*M^2*m\[CapitalDelta]^2)) - 
       2*a1*m*(7*M^4*m\[CapitalDelta]^2 - 5*M^2*m\[CapitalDelta]^4 + 
         m^4*(8*M^2 - 4*m\[CapitalDelta]^2) + 2*m^3*m\[CapitalDelta]*
          (M^2 + 4*m\[CapitalDelta]^2) - 2*m*M^2*m\[CapitalDelta]*
          (M^2 + 10*m\[CapitalDelta]^2) + 
         m^2*(-2*M^4 - 9*M^2*m\[CapitalDelta]^2 + 44*m\[CapitalDelta]^4)))*
      B0[m^2, m^2, M^2])/(162*F^2*m^2*(m - m\[CapitalDelta])^2*
      m\[CapitalDelta]^4*Pi^2) + 
    (h*((216*c1*g*h*M^2*m\[CapitalDelta]^3*(m + m\[CapitalDelta])*
         (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
         (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2)/
        (m - m\[CapitalDelta])^2 + 27*m\[CapitalDelta]^3*
        (11*b4*m + 9*b5*m + 2*b4*m\[CapitalDelta] + 3*b5*m\[CapitalDelta])*
        (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
        (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2 - 
       (432*a1*g*h*M^2*m\[CapitalDelta]^2*(m^8 + M^6*m\[CapitalDelta]^2 - 
          3*M^2*m\[CapitalDelta]^6 + 2*m\[CapitalDelta]^8 - 
          3*m^6*(M^2 + m\[CapitalDelta]^2) + m^5*m\[CapitalDelta]*
           (M^2 + 2*m\[CapitalDelta]^2) - 2*m^3*m\[CapitalDelta]*
           (M^4 - 3*M^2*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^4) + 
          m^4*(3*M^4 + 7*M^2*m\[CapitalDelta]^2 + 5*m\[CapitalDelta]^4) + 
          m*m\[CapitalDelta]*(M^6 - 4*M^4*m\[CapitalDelta]^2 + 
            M^2*m\[CapitalDelta]^4 + 2*m\[CapitalDelta]^6) - 
          m^2*(M^6 + 5*M^4*m\[CapitalDelta]^2 - 7*M^2*m\[CapitalDelta]^4 + 
            5*m\[CapitalDelta]^6)))/(m - m\[CapitalDelta])^2 - 
       20*a1*g1*h*M^2*(10*m^8 + 61*m^7*m\[CapitalDelta] - 
         40*m^6*(M^2 - m\[CapitalDelta]^2) - m^5*(183*M^2*m\[CapitalDelta] + 
           4*m\[CapitalDelta]^3) + 2*m^4*(30*M^4 - 
           39*M^2*m\[CapitalDelta]^2 - 5*m\[CapitalDelta]^4) + 
         2*(M^2 - m\[CapitalDelta]^2)^2*(5*M^4 + 11*M^2*m\[CapitalDelta]^2 + 
           20*m\[CapitalDelta]^4) + m^3*(183*M^4*m\[CapitalDelta] - 
           8*M^2*m\[CapitalDelta]^3 - 55*m\[CapitalDelta]^5) - 
         4*m^2*(10*M^6 - 9*M^4*m\[CapitalDelta]^2 + 
           3*M^2*m\[CapitalDelta]^4 - 10*m\[CapitalDelta]^6) + 
         m*(-61*M^6*m\[CapitalDelta] + 12*M^4*m\[CapitalDelta]^3 - 
           69*M^2*m\[CapitalDelta]^5 + 118*m\[CapitalDelta]^7)))*
      B0[m^2, M^2, m\[CapitalDelta]^2])/(11664*F^2*m^2*m\[CapitalDelta]^5*
      Pi^2) + (2*c1*g*h^2*M^4*(-M^4 + 3*m*M^2*m\[CapitalDelta] + 
       M^2*m\[CapitalDelta]^2 + 4*m^2*(M^2 - 4*m\[CapitalDelta]^2))*
      C0[m^2, m^2, 0, m^2, M^2, m^2])/(27*F^2*(m - m\[CapitalDelta])*
      m\[CapitalDelta]^2*Pi^2) + 
    (a1*h^2*M^2*((36*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
         (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
         (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2)/
        (m - m\[CapitalDelta]) + 5*g1*(3*m^8 + 19*m^7*m\[CapitalDelta] - 
         2*m^6*(6*M^2 - 5*m\[CapitalDelta]^2) + 3*(M^2 - m\[CapitalDelta]^2)^
           3*(M^2 + 3*m\[CapitalDelta]^2) - m*m\[CapitalDelta]*
          (M^2 - m\[CapitalDelta]^2)^2*(19*M^2 + 49*m\[CapitalDelta]^2) - 
         m^5*(57*M^2*m\[CapitalDelta] + 7*m\[CapitalDelta]^3) + 
         2*m^4*(9*M^4 - 10*M^2*m\[CapitalDelta]^2 + 21*m\[CapitalDelta]^4) + 
         m^3*(57*M^4*m\[CapitalDelta] + 18*M^2*m\[CapitalDelta]^3 + 
           37*m\[CapitalDelta]^5) - 2*m^2*(6*M^6 - 5*M^4*m\[CapitalDelta]^2 - 
           24*M^2*m\[CapitalDelta]^4 + 23*m\[CapitalDelta]^6)))*
      C0[m^2, m^2, 0, m\[CapitalDelta]^2, M^2, m\[CapitalDelta]^2])/
     (972*F^2*m^2*m\[CapitalDelta]^3*Pi^2) - 
    (5*a1*g1*h^2*M^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^
       2*(m^4 + 6*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
       2*m^2*(M^2 + 7*m\[CapitalDelta]^2) + m*(-6*M^2*m\[CapitalDelta] + 
         6*m\[CapitalDelta]^3))*D0[m^2, m^2, 0, 0, 0, m^2, 
       m\[CapitalDelta]^2, M^2, m\[CapitalDelta]^2, m\[CapitalDelta]^2])/
     (486*F^2*m^2*m\[CapitalDelta]*Pi^2) + 
    (h*((m*(m^2*(m - m\[CapitalDelta])*m\[CapitalDelta]*
           (4*a1*h*M^2*(-108*g*m\[CapitalDelta]*(-2*m^8 - 8*m^7*
                 m\[CapitalDelta] + 5*m^6*m\[CapitalDelta]^2 + 
                11*m^5*m\[CapitalDelta]^3 + 27*m^4*m\[CapitalDelta]^4 - 
                30*m^3*m\[CapitalDelta]^5 - 3*m^2*m\[CapitalDelta]^6 + 
                42*m*m\[CapitalDelta]^7 + 18*m\[CapitalDelta]^8) + 
              5*g1*(52*m^9 + 48*m^8*m\[CapitalDelta] - 100*m^7*
                 m\[CapitalDelta]^2 - 446*m^6*m\[CapitalDelta]^3 + 
                18*m^5*m\[CapitalDelta]^4 - 409*m^4*m\[CapitalDelta]^5 + 
                1866*m^3*m\[CapitalDelta]^6 + 561*m^2*m\[CapitalDelta]^7 - 
                1188*m*m\[CapitalDelta]^8 - 402*m\[CapitalDelta]^9)) + 
            27*m\[CapitalDelta]^3*(24*c1*g*h*M^2*(9*m^6 - 6*m^5*
                 m\[CapitalDelta] - 56*m^4*m\[CapitalDelta]^2 - 
                6*m^3*m\[CapitalDelta]^3 + 9*m^2*m\[CapitalDelta]^4 + 
                8*m*m\[CapitalDelta]^5 + 2*m\[CapitalDelta]^6) - 
              3*b5*(m - m\[CapitalDelta])*(16*m^7 + 40*m^6*m\[CapitalDelta] + 
                6*m\[CapitalDelta]^5*(-4*M^2 + m\[CapitalDelta]^2) + 
                m^5*(-28*M^2 + 2*m\[CapitalDelta]^2) - 2*m^4*
                 (22*M^2*m\[CapitalDelta] + 35*m\[CapitalDelta]^3) - 
                3*m^3*(20*M^2*m\[CapitalDelta]^2 + 21*m\[CapitalDelta]^4) - 
                3*m^2*(40*M^2*m\[CapitalDelta]^3 - 9*m\[CapitalDelta]^5) - 
                6*m*(18*M^2*m\[CapitalDelta]^4 - 5*m\[CapitalDelta]^6)) - 
              b4*(m - m\[CapitalDelta])*(52*m^7 + 120*m^6*m\[CapitalDelta] + 
                12*m\[CapitalDelta]^5*(-4*M^2 + m\[CapitalDelta]^2) - 
                2*m^5*(38*M^2 + 3*m\[CapitalDelta]^2) - 8*m^4*
                 (11*M^2*m\[CapitalDelta] + 25*m\[CapitalDelta]^3) - 
                9*m^3*(20*M^2*m\[CapitalDelta]^2 + 19*m\[CapitalDelta]^4) - 
                6*m^2*(70*M^2*m\[CapitalDelta]^3 - 19*m\[CapitalDelta]^5) + 
                m*(-336*M^2*m\[CapitalDelta]^4 + 90*m\[CapitalDelta]^6)))) + 
          m^2*(m - m\[CapitalDelta])*(4*a1*h*M^2*(108*g*m\[CapitalDelta]^2*(
                -2*m^8 - 2*m^7*m\[CapitalDelta] + 11*m^6*m\[CapitalDelta]^2 + 
                6*m\[CapitalDelta]^4*(M^2 - m\[CapitalDelta]^2)^2 - 
                2*m^3*M^2*m\[CapitalDelta]*(M^2 + 17*m\[CapitalDelta]^2) + 
                m^5*(12*M^2*m\[CapitalDelta] - m\[CapitalDelta]^3) + 
                6*m*m\[CapitalDelta]^3*(M^4 - 4*M^2*m\[CapitalDelta]^2 + 
                  3*m\[CapitalDelta]^4) + m^4*(-2*M^4 + 10*M^2*
                   m\[CapitalDelta]^2 + 27*m\[CapitalDelta]^4) + 
                m^2*(4*M^4*m\[CapitalDelta]^2 - 24*M^2*m\[CapitalDelta]^4 + 
                  3*m\[CapitalDelta]^6)) + 5*g1*(m - m\[CapitalDelta])*(
                8*m^8*m\[CapitalDelta] + 266*m^7*m\[CapitalDelta]^2 - 
                36*m\[CapitalDelta]^3*(M^2 - m\[CapitalDelta]^2)^2*
                 (M^2 + 4*m\[CapitalDelta]^2) + m^6*(-40*M^2*
                   m\[CapitalDelta] + 222*m\[CapitalDelta]^3) + 
                2*m^5*(36*M^4 - 532*M^2*m\[CapitalDelta]^2 + 
                  121*m\[CapitalDelta]^4) + m^4*(326*M^4*m\[CapitalDelta] - 
                  652*M^2*m\[CapitalDelta]^3 + 62*m\[CapitalDelta]^5) + 
                3*m^3*(240*M^6 + 635*M^4*m\[CapitalDelta]^2 - 108*M^2*
                   m\[CapitalDelta]^4 + 169*m\[CapitalDelta]^6) + 
                3*m^2*(490*M^6*m\[CapitalDelta] + 257*M^4*m\[CapitalDelta]^
                    3 + 62*M^2*m\[CapitalDelta]^5 - 161*m\[CapitalDelta]^7) + 
                54*m*(3*M^4*m\[CapitalDelta]^4 + 10*M^2*m\[CapitalDelta]^6 - 
                  13*m\[CapitalDelta]^8))) - 27*m^2*m\[CapitalDelta]^4*
             (b4*(m - m\[CapitalDelta])*(14*m^5 + 24*m^4*m\[CapitalDelta] - 
                4*m^3*(14*M^2 + 9*m\[CapitalDelta]^2) - 4*m^2*
                 (17*M^2*m\[CapitalDelta] + 19*m\[CapitalDelta]^3) + 
                6*m\[CapitalDelta]*(12*M^4 + m\[CapitalDelta]^4) + 
                3*m*(33*M^4 + 8*M^2*m\[CapitalDelta]^2 + 19*m\[CapitalDelta]^
                    4)) + 3*(-8*c1*g*h*M^2*(-11*m^4 + 8*M^4 - 2*m^3*
                   m\[CapitalDelta] - 20*M^2*m\[CapitalDelta]^2 + 
                  m\[CapitalDelta]^4 + 6*m*m\[CapitalDelta]*(-4*M^2 + 
                    m\[CapitalDelta]^2) + m^2*(-4*M^2 + 46*m\[CapitalDelta]^
                      2)) + b5*(m - m\[CapitalDelta])*(2*m^5 + 2*m^4*
                   m\[CapitalDelta] - 4*M^4*m\[CapitalDelta] + 
                  3*m\[CapitalDelta]^5 - 8*m^3*(M^2 + m\[CapitalDelta]^2) - 
                  4*m^2*m\[CapitalDelta]*(M^2 + 2*m\[CapitalDelta]^2) + 
                  m*(17*M^4 + 12*M^2*m\[CapitalDelta]^2 + 21*m\[CapitalDelta]^
                      4))))) + 12*m^5*m\[CapitalDelta]*
           (4*a1*h*M^2*(5*g1*(m - m\[CapitalDelta])^2*(10*m^5 + 
                61*m^4*m\[CapitalDelta] + 39*m^3*m\[CapitalDelta]^2 - 
                8*m^2*m\[CapitalDelta]^3 - 20*m*m\[CapitalDelta]^4 - 
                72*m\[CapitalDelta]^5) + 108*g*m\[CapitalDelta]^2*(m^5 - 
                3*m^3*m\[CapitalDelta]^2 + 4*m^2*m\[CapitalDelta]^3 + 
                6*m*m\[CapitalDelta]^4 - 3*m\[CapitalDelta]^5)) + 
            27*m\[CapitalDelta]^3*(-8*c1*g*h*M^2*(m^4 + 3*m^3*
                 m\[CapitalDelta] - 8*m*m\[CapitalDelta]^3 - 
                6*m\[CapitalDelta]^4) - 3*b5*(m - m\[CapitalDelta])^2*(3*m + 
                m\[CapitalDelta])*(m^3 + 2*m^2*m\[CapitalDelta] - 
                6*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
                2*m*(2*M^2 + m\[CapitalDelta]^2)) - b4*(m - m\[CapitalDelta])^
                2*(11*m + 2*m\[CapitalDelta])*(m^3 + 2*m^2*m\[CapitalDelta] - 
                6*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
                2*m*(2*M^2 + m\[CapitalDelta]^2))))*Log[m] - 
          12*m\[CapitalDelta]^7*(27*m\[CapitalDelta]^2*
             (3*b5*(m - m\[CapitalDelta])^2*(3*m + m\[CapitalDelta])*(6*m^3 + 
                6*m*M^2 + 2*m^2*m\[CapitalDelta] + 4*M^2*m\[CapitalDelta] - 
                2*m*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) + 
              b4*(m - m\[CapitalDelta])^2*(11*m + 2*m\[CapitalDelta])*(
                6*m^3 + 6*m*M^2 + 2*m^2*m\[CapitalDelta] + 4*M^2*
                 m\[CapitalDelta] - 2*m*m\[CapitalDelta]^2 - m\[CapitalDelta]^
                 3) + 8*c1*g*h*M^2*(6*m^4 + 8*m^3*m\[CapitalDelta] - 
                3*m*m\[CapitalDelta]^3 - m\[CapitalDelta]^4)) - 
            4*a1*h*M^2*(5*g1*(m - m\[CapitalDelta])^2*(176*m^4 + 
                284*m^3*m\[CapitalDelta] - 138*m^2*m\[CapitalDelta]^2 - 
                265*m*m\[CapitalDelta]^3 - 67*m\[CapitalDelta]^4) - 
              108*g*m\[CapitalDelta]*(9*m^5 + 10*m^4*m\[CapitalDelta] - 
                12*m^3*m\[CapitalDelta]^2 - 9*m^2*m\[CapitalDelta]^3 + 
                4*m*m\[CapitalDelta]^4 + 3*m\[CapitalDelta]^5)))*
           Log[m\[CapitalDelta]] - 6*(m - m\[CapitalDelta])^3*
           m\[CapitalDelta]*(m + m\[CapitalDelta])^3*
           (4*a1*h*M^2*(108*g*m\[CapitalDelta]^2*(m^4 + 4*m*m\[CapitalDelta]^
                  3 + 3*m\[CapitalDelta]^4) + 5*g1*(10*m^6 + 41*m^5*
                 m\[CapitalDelta] - 43*m^4*m\[CapitalDelta]^2 + 
                98*m^3*m\[CapitalDelta]^3 - 124*m^2*m\[CapitalDelta]^4 + 
                131*m*m\[CapitalDelta]^5 + 67*m\[CapitalDelta]^6)) - 
            27*m\[CapitalDelta]^3*(8*c1*g*h*M^2*(m + m\[CapitalDelta])^3 + 
              3*b5*(3*m + m\[CapitalDelta])*(m^4 + 2*m*M^2*m\[CapitalDelta] - 
                4*M^2*m\[CapitalDelta]^2 + m\[CapitalDelta]^4 - 
                2*m^2*(2*M^2 + m\[CapitalDelta]^2)) + b4*(11*m + 
                2*m\[CapitalDelta])*(m^4 + 2*m*M^2*m\[CapitalDelta] - 
                4*M^2*m\[CapitalDelta]^2 + m\[CapitalDelta]^4 - 
                2*m^2*(2*M^2 + m\[CapitalDelta]^2))))*
           Log[-m^2 + m\[CapitalDelta]^2]))/(m - m\[CapitalDelta])^2 + 
       324*g*h*M^2*m\[CapitalDelta]^2*
        (m^2*M^2*(a1*m*(18*m^4*m\[CapitalDelta] - 4*m^3*(M^2 - 9*
                m\[CapitalDelta]^2) - 36*m*m\[CapitalDelta]^2*
              (M^2 + 4*m\[CapitalDelta]^2) + m^2*(-103*M^2*m\[CapitalDelta] + 
               36*m\[CapitalDelta]^3) + 54*m\[CapitalDelta]*(M^4 + M^2*
                m\[CapitalDelta]^2 - 5*m\[CapitalDelta]^4)) + 
           18*c1*m\[CapitalDelta]^2*(8*m^4 + 6*m^3*m\[CapitalDelta] + 
             m^2*(M^2 - 2*m\[CapitalDelta]^2) + 6*m*m\[CapitalDelta]*
              (M^2 - 2*m\[CapitalDelta]^2) - 6*(M^4 - 3*M^2*m\[CapitalDelta]^
                 2 + 3*m\[CapitalDelta]^4))) + 36*m^3*m\[CapitalDelta]^2*
          (-6*c1*m^2*M^2*(2*m + m\[CapitalDelta]) + a1*m\[CapitalDelta]^2*
            (-2*m^3 + m^2*m\[CapitalDelta] + 2*m\[CapitalDelta]^3))*Log[m] - 
         6*a1*m^3*M^2*(9*m^4*m\[CapitalDelta] - 13*m^2*M^2*m\[CapitalDelta] + 
           m^3*(-4*M^2 + 6*m\[CapitalDelta]^2) + 3*m\[CapitalDelta]*
            (M^4 - m\[CapitalDelta]^4))*Log[m^2/M^2] - 
         36*c1*m\[CapitalDelta]^2*(5*m^8 + 6*m^7*m\[CapitalDelta] + 
           3*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^3 - 
           3*(M^2 - m\[CapitalDelta]^2)^4 - 3*m^5*m\[CapitalDelta]*
            (M^2 + m\[CapitalDelta]^2) - 3*m^6*(2*M^2 + m\[CapitalDelta]^2) + 
           m^2*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 + m\[CapitalDelta]^6))*
          Log[M] - 18*a1*m^3*m\[CapitalDelta]*(9*m^4*M^2 - M^6 + 
           M^2*m\[CapitalDelta]^4 + 2*m\[CapitalDelta]^6 + 
           m^3*(4*M^2*m\[CapitalDelta] - 2*m\[CapitalDelta]^3) + 
           m^2*(-3*M^4 + m\[CapitalDelta]^4))*Log[m^2/m\[CapitalDelta]^2] + 
         9*a1*m*m\[CapitalDelta]*(-5*m^8 + 6*m^6*M^2 - 
           4*m^7*m\[CapitalDelta] + 2*m^5*m\[CapitalDelta]*
            (M^2 - 3*m\[CapitalDelta]^2) - 3*(M^2 - m\[CapitalDelta]^2)^3*
            (M^2 + 3*m\[CapitalDelta]^2) + 2*m*m\[CapitalDelta]*
            (M^2 - m\[CapitalDelta]^2)^2*(M^2 + 5*m\[CapitalDelta]^2) + 
           2*m^2*(M^6 + M^2*m\[CapitalDelta]^4 - 2*m\[CapitalDelta]^6))*
          Log[M^2/m\[CapitalDelta]^2] - 36*m\[CapitalDelta]*
          (a1*m*(5*m^8 + 4*m^7*m\[CapitalDelta] + 4*m^5*m\[CapitalDelta]^3 + 
             m^4*m\[CapitalDelta]^4 + 6*m^2*m\[CapitalDelta]^6 - 
             10*m*m\[CapitalDelta]^7 - 9*m\[CapitalDelta]^8) - 
           c1*m\[CapitalDelta]*(-5*m^8 - 6*m^7*m\[CapitalDelta] + 
             3*m^5*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) + 
             3*m^6*(2*M^2 + m\[CapitalDelta]^2) + m^2*(2*M^6 - 3*M^4*
                m\[CapitalDelta]^2 - m\[CapitalDelta]^6) + 
             3*m*m\[CapitalDelta]*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 3*M^2*
                m\[CapitalDelta]^4 + m\[CapitalDelta]^6) - 
             3*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 6*M^4*m\[CapitalDelta]^4 - 4*
                M^2*m\[CapitalDelta]^6 - m\[CapitalDelta]^8)))*
          Log[m\[CapitalDelta]] + 18*(m - m\[CapitalDelta])*m\[CapitalDelta]*
          (m + m\[CapitalDelta])^3*(2*c1*m\[CapitalDelta]*
            (5*m^4 - 4*m^3*m\[CapitalDelta] + 5*m^2*m\[CapitalDelta]^2 - 
             3*m*m\[CapitalDelta]^3 + 3*m\[CapitalDelta]^4) + 
           a1*m*(5*m^4 - 6*m^3*m\[CapitalDelta] + 12*m^2*m\[CapitalDelta]^2 - 
             8*m*m\[CapitalDelta]^3 + 9*m\[CapitalDelta]^4))*
          Log[-m^2 + m\[CapitalDelta]^2] + (18*m\[CapitalDelta]*
           (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
           (2*c1*m\[CapitalDelta]*(5*m^8 - 4*m^7*m\[CapitalDelta] + 
              2*m^4*m\[CapitalDelta]^2*(M^2 - m\[CapitalDelta]^2) + 
              2*m^3*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2 + 
              3*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^3 + 
              3*(M^2 - m\[CapitalDelta]^2)^4 - m^6*(6*M^2 + 
                5*m\[CapitalDelta]^2) + m^5*(-(M^2*m\[CapitalDelta]) + 
                5*m\[CapitalDelta]^3) - m^2*(2*M^6 - 3*M^4*m\[CapitalDelta]^
                  2 + m\[CapitalDelta]^6)) + a1*m*(5*m^8 - 
              6*m^7*m\[CapitalDelta] + 2*m^6*(-6*M^2 + m\[CapitalDelta]^2) - 
              3*(M^2 - m\[CapitalDelta]^2)^3*(M^2 + 3*m\[CapitalDelta]^2) + 
              4*m^5*(2*M^2*m\[CapitalDelta] + m\[CapitalDelta]^3) + 
              2*m^4*(3*M^4 - 5*m\[CapitalDelta]^4) + 2*m^3*m\[CapitalDelta]*(
                M^4 - 6*M^2*m\[CapitalDelta]^2 + 5*m\[CapitalDelta]^4) + 
              m^2*(4*M^6 - 2*M^4*m\[CapitalDelta]^2 + 4*M^2*m\[CapitalDelta]^
                  4 - 6*m\[CapitalDelta]^6) - 4*m*(M^6*m\[CapitalDelta] - 
                3*M^2*m\[CapitalDelta]^5 + 2*m\[CapitalDelta]^7)))*
           Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + Sqrt[m^4 + 
                (M^2 - m\[CapitalDelta]^2)^2 - 2*m^2*(M^2 + m\[CapitalDelta]^
                   2)])/(2*M*m\[CapitalDelta])])/
          Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
            2*m^2*(M^2 + m\[CapitalDelta]^2)])))/
     (69984*F^2*m^5*m\[CapitalDelta]^6*Pi^2)


==> anc/totshiftsimp.dat <==
\[CapitalDelta]gp3 = -(g*m^2*(g^2 + 2*(-2 + g^2)*Log[m/ScaleMu]))/
    (16*F^2*Pi^2)
\[CapitalDelta]gp3simp = -(g^3*m^2)/(16*F^2*Pi^2)
\[CapitalDelta]mp3 = (3*g^2*m^3*Log[ScaleMu/m])/(16*F^2*Pi^2)
\[CapitalDelta]c1p3 = (-3*g^2*m*(2 + 4*Log[ScaleMu/m]))/(256*F^2*Pi^2)
\[CapitalDelta]gp4 = (g*m^3*(9*c2 + 32*(c3 + c4) + 480*c4*Log[m/ScaleMu] + 
      12*(3*c2 + 8*c3)*Log[ScaleMu/m]))/(576*F^2*Pi^2)
\[CapitalDelta]gp4simp = ((9*c2 + 32*(c3 + c4))*g*m^3)/(576*F^2*Pi^2)
\[CapitalDelta]d16p4 = (g*m*(-576*c1 + 8*c2 + 144*c3 - 144*c4 + 576*c1*g^2 - 
      12*(120*c1 + 2*c2 + 12*c3 - 36*c4 - 42*c1*g^2)*Log[m] + 
      12*(120*c1 + 2*c2 + 12*c3 - 36*c4 - 42*c1*g^2)*Log[ScaleMu]))/
    (2304*F^2*Pi^2)
\[CapitalDelta]d16p4simp = (g*(c2 + 18*(c3 - c4) + 72*c1*(-1 + g^2))*m)/
    (288*F^2*Pi^2)
\[CapitalDelta]mp4 = 0
\[CapitalDelta]c1p4 = (-3*c1*g^2*m^2*(1 + 3*Log[m/ScaleMu]))/(16*F^2*Pi^2)
\[CapitalDelta]gp3D = 
   -(h^2*(-288*g*m^7*m\[CapitalDelta]^2*(3*m^2 + 6*m*m\[CapitalDelta] - 
         14*m\[CapitalDelta]^2)*Log[m] + 4*m\[CapitalDelta]^6*
        (36*g*m\[CapitalDelta]*(-6*m^4 - 8*m^3*m\[CapitalDelta] + 
           3*m*m\[CapitalDelta]^3 + m\[CapitalDelta]^4) + 
         5*g1*(56*m^5 - 80*m^3*m\[CapitalDelta]^2 - 
           10*m^2*m\[CapitalDelta]^3 + 27*m*m\[CapitalDelta]^4 + 
           7*m\[CapitalDelta]^5))*Log[m\[CapitalDelta]] + 
       (m - m\[CapitalDelta])*(m^2*(-20*g1*m^8 - 40*g1*m^7*m\[CapitalDelta] + 
           12*(-2*g + 5*g1)*m^6*m\[CapitalDelta]^2 + 4*(66*g + 95*g1)*m^5*
            m\[CapitalDelta]^3 + 4*(-192*g + 115*g1)*m^4*m\[CapitalDelta]^4 - 
           2*(108*g + 295*g1)*m^3*m\[CapitalDelta]^5 + (324*g + 275*g1)*m^2*
            m\[CapitalDelta]^6 + 4*(72*g + 85*g1)*m*m\[CapitalDelta]^7 + 
           2*(36*g + 35*g1)*m\[CapitalDelta]^8) + 2*(m - m\[CapitalDelta])^2*
          (m + m\[CapitalDelta])^4*(36*g*m\[CapitalDelta]^2*
            (m + m\[CapitalDelta])^2 + 5*g1*(2*m^4 + 
             10*m^3*m\[CapitalDelta] - 9*m^2*m\[CapitalDelta]^2 + 
             20*m*m\[CapitalDelta]^3 + 7*m\[CapitalDelta]^4))*
          Log[-m^2 + m\[CapitalDelta]^2] - 4*m^5*(10*g1*m^5 + 
           70*g1*m^4*m\[CapitalDelta] + 45*(-4*g + g1)*m^3*m\[CapitalDelta]^
             2 - 8*(63*g + 10*g1)*m^2*m\[CapitalDelta]^3 + 
           14*(36*g + 5*g1)*m*m\[CapitalDelta]^4 + 24*(9*g + 5*g1)*
            m\[CapitalDelta]^5)*Log[ScaleMu])))/
    (15552*F^2*m^4*(m - m\[CapitalDelta])*m\[CapitalDelta]^4*Pi^2)
\[CapitalDelta]gp3Dsimp = 
   (h^2*(4*m^5*(36*g*m\[CapitalDelta]^2*(m^4 + 3*m^3*m\[CapitalDelta] - 
          8*m*m\[CapitalDelta]^3 - 6*m\[CapitalDelta]^4) + 
        5*g1*(2*m^6 + 12*m^5*m\[CapitalDelta] - 5*m^4*m\[CapitalDelta]^2 - 
          25*m^3*m\[CapitalDelta]^3 + 30*m^2*m\[CapitalDelta]^4 + 
          10*m*m\[CapitalDelta]^5 - 24*m\[CapitalDelta]^6))*Log[m] - 
      4*m\[CapitalDelta]^6*(36*g*m\[CapitalDelta]*
         (-6*m^4 - 8*m^3*m\[CapitalDelta] + 3*m*m\[CapitalDelta]^3 + 
          m\[CapitalDelta]^4) + 5*g1*(56*m^5 - 80*m^3*m\[CapitalDelta]^2 - 
          10*m^2*m\[CapitalDelta]^3 + 27*m*m\[CapitalDelta]^4 + 
          7*m\[CapitalDelta]^5))*Log[m\[CapitalDelta]] - 
      (m - m\[CapitalDelta])*(m^2*(12*g*m\[CapitalDelta]^2*
           (-2*m^6 + 22*m^5*m\[CapitalDelta] - 64*m^4*m\[CapitalDelta]^2 - 
            18*m^3*m\[CapitalDelta]^3 + 27*m^2*m\[CapitalDelta]^4 + 
            24*m*m\[CapitalDelta]^5 + 6*m\[CapitalDelta]^6) - 
          5*g1*(4*m^8 + 8*m^7*m\[CapitalDelta] - 12*m^6*m\[CapitalDelta]^2 - 
            76*m^5*m\[CapitalDelta]^3 - 92*m^4*m\[CapitalDelta]^4 + 
            118*m^3*m\[CapitalDelta]^5 - 55*m^2*m\[CapitalDelta]^6 - 
            68*m*m\[CapitalDelta]^7 - 14*m\[CapitalDelta]^8)) + 
        2*(m - m\[CapitalDelta])^2*(m + m\[CapitalDelta])^4*
         (36*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])^2 + 
          5*g1*(2*m^4 + 10*m^3*m\[CapitalDelta] - 9*m^2*m\[CapitalDelta]^2 + 
            20*m*m\[CapitalDelta]^3 + 7*m\[CapitalDelta]^4))*
         Log[-m^2 + m\[CapitalDelta]^2])))/(15552*F^2*m^4*
     (m - m\[CapitalDelta])*m\[CapitalDelta]^4*Pi^2)
\[CapitalDelta]mp3D = 
   (h^2*(12*m\[CapitalDelta]^5*(-6*m^3 - 2*m^2*m\[CapitalDelta] + 
        2*m*m\[CapitalDelta]^2 + m\[CapitalDelta]^3)*Log[m\[CapitalDelta]] + 
      6*(m - m\[CapitalDelta])^3*(m + m\[CapitalDelta])^5*
       Log[-m^2 + m\[CapitalDelta]^2] + 
      m^2*(-4*m^6 - 8*m^5*m\[CapitalDelta] + 2*m^4*m\[CapitalDelta]^2 + 
        12*m^3*m\[CapitalDelta]^3 + 9*m^2*m\[CapitalDelta]^4 - 
        12*m*m\[CapitalDelta]^5 - 6*m\[CapitalDelta]^6 - 
        12*m^3*(m^3 + 2*m^2*m\[CapitalDelta] - 2*m*m\[CapitalDelta]^2 - 
          6*m\[CapitalDelta]^3)*Log[ScaleMu])))/
    (576*F^2*m^3*m\[CapitalDelta]^2*Pi^2)
\[CapitalDelta]c1p3D = 
   (h^2*(6*m\[CapitalDelta]^5*(-6*c1*m\[CapitalDelta]^3 + 
        2*m*m\[CapitalDelta]*(1 - 4*c1*m\[CapitalDelta]) + 
        m^2*(3 + 4*c1*m\[CapitalDelta]))*Log[m\[CapitalDelta]] + 
      3*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^3*
       (10*c1*m^4 - 6*c1*m\[CapitalDelta]^4 + 
        m^3*(2 - 4*c1*m\[CapitalDelta]) + 2*m*m\[CapitalDelta]^2*
         (1 + 2*c1*m\[CapitalDelta]) - m^2*m\[CapitalDelta]*
         (1 + 4*c1*m\[CapitalDelta]))*Log[-m^2 + m\[CapitalDelta]^2] - 
      m^2*(8*c1*m^6 + 6*c1*m^4*m\[CapitalDelta]^2 - 
        18*c1*m\[CapitalDelta]^6 + 6*m*m\[CapitalDelta]^4*
         (1 - 4*c1*m\[CapitalDelta]) + 3*m^2*m\[CapitalDelta]^3*
         (3 + c1*m\[CapitalDelta]) + m^5*(1 + 8*c1*m\[CapitalDelta]) + 
        3*m^3*m\[CapitalDelta]^2*(1 + 8*c1*m\[CapitalDelta]) + 
        6*m^3*(10*c1*m^3 - 24*c1*m\[CapitalDelta]^3 + 3*m*m\[CapitalDelta]*
           (1 - 4*c1*m\[CapitalDelta]) + 2*m^2*(1 + 8*c1*m\[CapitalDelta]))*
         Log[ScaleMu])))/(576*F^2*m^4*m\[CapitalDelta]^2*Pi^2)
\[CapitalDelta]gp4D = 
   -(h*(-52*b4*m^9 - 48*b5*m^9 - 120*b4*m^8*m\[CapitalDelta] - 
       120*b5*m^8*m\[CapitalDelta] + 6*b4*m^7*m\[CapitalDelta]^2 - 
       6*b5*m^7*m\[CapitalDelta]^2 + 200*b4*m^6*m\[CapitalDelta]^3 + 
       210*b5*m^6*m\[CapitalDelta]^3 + 171*b4*m^5*m\[CapitalDelta]^4 + 
       189*b5*m^5*m\[CapitalDelta]^4 - 114*b4*m^4*m\[CapitalDelta]^5 - 
       81*b5*m^4*m\[CapitalDelta]^5 - 90*b4*m^3*m\[CapitalDelta]^6 - 
       90*b5*m^3*m\[CapitalDelta]^6 - 12*b4*m^2*m\[CapitalDelta]^7 - 
       18*b5*m^2*m\[CapitalDelta]^7 - 48*b2*g*m^5*m\[CapitalDelta]^2*
        (m^2 + 3*m*m\[CapitalDelta] + 2*m\[CapitalDelta]^2)*Log[m] + 
       24*b2*g*m^5*(m^4 + 3*m^3*m\[CapitalDelta] + 3*m^2*m\[CapitalDelta]^2 + 
         3*m*m\[CapitalDelta]^3 + 2*m\[CapitalDelta]^4)*Log[m^2] + 
       132*b4*m^7*m\[CapitalDelta]^2*Log[m\[CapitalDelta]] + 
       108*b5*m^7*m\[CapitalDelta]^2*Log[m\[CapitalDelta]] - 
       48*b2*g*m^7*m\[CapitalDelta]^2*Log[m\[CapitalDelta]] + 
       288*b4*m^6*m\[CapitalDelta]^3*Log[m\[CapitalDelta]] + 
       252*b5*m^6*m\[CapitalDelta]^3*Log[m\[CapitalDelta]] - 
       144*b2*g*m^6*m\[CapitalDelta]^3*Log[m\[CapitalDelta]] - 
       84*b4*m^5*m\[CapitalDelta]^4*Log[m\[CapitalDelta]] - 
       36*b5*m^5*m\[CapitalDelta]^4*Log[m\[CapitalDelta]] - 
       96*b2*g*m^5*m\[CapitalDelta]^4*Log[m\[CapitalDelta]] - 
       552*b4*m^4*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] - 
       468*b5*m^4*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] - 
       228*b4*m^3*m\[CapitalDelta]^6*Log[m\[CapitalDelta]] - 
       252*b5*m^3*m\[CapitalDelta]^6*Log[m\[CapitalDelta]] + 
       240*b4*m^2*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] + 
       180*b5*m^2*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] + 
       180*b4*m*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] + 
       180*b5*m*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] + 
       24*b4*m\[CapitalDelta]^9*Log[m\[CapitalDelta]] + 
       36*b5*m\[CapitalDelta]^9*Log[m\[CapitalDelta]] + 
       66*b4*m^9*Log[-m + m\[CapitalDelta]] + 
       54*b5*m^9*Log[-m + m\[CapitalDelta]] - 72*b2*g*m^9*
        Log[-m + m\[CapitalDelta]] + 144*b4*m^8*m\[CapitalDelta]*
        Log[-m + m\[CapitalDelta]] + 126*b5*m^8*m\[CapitalDelta]*
        Log[-m + m\[CapitalDelta]] - 72*b2*g*m^8*m\[CapitalDelta]*
        Log[-m + m\[CapitalDelta]] - 108*b4*m^7*m\[CapitalDelta]^2*
        Log[-m + m\[CapitalDelta]] - 72*b5*m^7*m\[CapitalDelta]^2*
        Log[-m + m\[CapitalDelta]] + 144*b2*g*m^7*m\[CapitalDelta]^2*
        Log[-m + m\[CapitalDelta]] - 420*b4*m^6*m\[CapitalDelta]^3*
        Log[-m + m\[CapitalDelta]] - 360*b5*m^6*m\[CapitalDelta]^3*
        Log[-m + m\[CapitalDelta]] + 144*b2*g*m^6*m\[CapitalDelta]^3*
        Log[-m + m\[CapitalDelta]] - 72*b4*m^5*m\[CapitalDelta]^4*
        Log[-m + m\[CapitalDelta]] - 108*b5*m^5*m\[CapitalDelta]^4*
        Log[-m + m\[CapitalDelta]] - 72*b2*g*m^5*m\[CapitalDelta]^4*
        Log[-m + m\[CapitalDelta]] + 396*b4*m^4*m\[CapitalDelta]^5*
        Log[-m + m\[CapitalDelta]] + 324*b5*m^4*m\[CapitalDelta]^5*
        Log[-m + m\[CapitalDelta]] - 72*b2*g*m^4*m\[CapitalDelta]^5*
        Log[-m + m\[CapitalDelta]] + 204*b4*m^3*m\[CapitalDelta]^6*
        Log[-m + m\[CapitalDelta]] + 216*b5*m^3*m\[CapitalDelta]^6*
        Log[-m + m\[CapitalDelta]] - 108*b4*m^2*m\[CapitalDelta]^7*
        Log[-m + m\[CapitalDelta]] - 72*b5*m^2*m\[CapitalDelta]^7*
        Log[-m + m\[CapitalDelta]] - 90*b4*m*m\[CapitalDelta]^8*
        Log[-m + m\[CapitalDelta]] - 90*b5*m*m\[CapitalDelta]^8*
        Log[-m + m\[CapitalDelta]] - 12*b4*m\[CapitalDelta]^9*
        Log[-m + m\[CapitalDelta]] - 18*b5*m\[CapitalDelta]^9*
        Log[-m + m\[CapitalDelta]] + 66*b4*m^9*Log[m + m\[CapitalDelta]] + 
       54*b5*m^9*Log[m + m\[CapitalDelta]] - 72*b2*g*m^9*
        Log[m + m\[CapitalDelta]] + 144*b4*m^8*m\[CapitalDelta]*
        Log[m + m\[CapitalDelta]] + 126*b5*m^8*m\[CapitalDelta]*
        Log[m + m\[CapitalDelta]] - 72*b2*g*m^8*m\[CapitalDelta]*
        Log[m + m\[CapitalDelta]] - 108*b4*m^7*m\[CapitalDelta]^2*
        Log[m + m\[CapitalDelta]] - 72*b5*m^7*m\[CapitalDelta]^2*
        Log[m + m\[CapitalDelta]] + 144*b2*g*m^7*m\[CapitalDelta]^2*
        Log[m + m\[CapitalDelta]] - 420*b4*m^6*m\[CapitalDelta]^3*
        Log[m + m\[CapitalDelta]] - 360*b5*m^6*m\[CapitalDelta]^3*
        Log[m + m\[CapitalDelta]] + 144*b2*g*m^6*m\[CapitalDelta]^3*
        Log[m + m\[CapitalDelta]] - 72*b4*m^5*m\[CapitalDelta]^4*
        Log[m + m\[CapitalDelta]] - 108*b5*m^5*m\[CapitalDelta]^4*
        Log[m + m\[CapitalDelta]] - 72*b2*g*m^5*m\[CapitalDelta]^4*
        Log[m + m\[CapitalDelta]] + 396*b4*m^4*m\[CapitalDelta]^5*
        Log[m + m\[CapitalDelta]] + 324*b5*m^4*m\[CapitalDelta]^5*
        Log[m + m\[CapitalDelta]] - 72*b2*g*m^4*m\[CapitalDelta]^5*
        Log[m + m\[CapitalDelta]] + 204*b4*m^3*m\[CapitalDelta]^6*
        Log[m + m\[CapitalDelta]] + 216*b5*m^3*m\[CapitalDelta]^6*
        Log[m + m\[CapitalDelta]] - 108*b4*m^2*m\[CapitalDelta]^7*
        Log[m + m\[CapitalDelta]] - 72*b5*m^2*m\[CapitalDelta]^7*
        Log[m + m\[CapitalDelta]] - 90*b4*m*m\[CapitalDelta]^8*
        Log[m + m\[CapitalDelta]] - 90*b5*m*m\[CapitalDelta]^8*
        Log[m + m\[CapitalDelta]] - 12*b4*m\[CapitalDelta]^9*
        Log[m + m\[CapitalDelta]] - 18*b5*m\[CapitalDelta]^9*
        Log[m + m\[CapitalDelta]] + 72*b2*g*m^9*
        Log[-m^2 + m\[CapitalDelta]^2] + 72*b2*g*m^8*m\[CapitalDelta]*
        Log[-m^2 + m\[CapitalDelta]^2] - 144*b2*g*m^7*m\[CapitalDelta]^2*
        Log[-m^2 + m\[CapitalDelta]^2] - 144*b2*g*m^6*m\[CapitalDelta]^3*
        Log[-m^2 + m\[CapitalDelta]^2] + 72*b2*g*m^5*m\[CapitalDelta]^4*
        Log[-m^2 + m\[CapitalDelta]^2] + 72*b2*g*m^4*m\[CapitalDelta]^5*
        Log[-m^2 + m\[CapitalDelta]^2] - 132*b4*m^9*Log[ScaleMu] - 
       108*b5*m^9*Log[ScaleMu] - 48*b2*g*m^9*Log[ScaleMu] - 
       288*b4*m^8*m\[CapitalDelta]*Log[ScaleMu] - 252*b5*m^8*m\[CapitalDelta]*
        Log[ScaleMu] - 144*b2*g*m^8*m\[CapitalDelta]*Log[ScaleMu] + 
       84*b4*m^7*m\[CapitalDelta]^2*Log[ScaleMu] + 
       36*b5*m^7*m\[CapitalDelta]^2*Log[ScaleMu] - 
       48*b2*g*m^7*m\[CapitalDelta]^2*Log[ScaleMu] + 
       552*b4*m^6*m\[CapitalDelta]^3*Log[ScaleMu] + 
       468*b5*m^6*m\[CapitalDelta]^3*Log[ScaleMu] + 
       144*b2*g*m^6*m\[CapitalDelta]^3*Log[ScaleMu] + 
       228*b4*m^5*m\[CapitalDelta]^4*Log[ScaleMu] + 
       252*b5*m^5*m\[CapitalDelta]^4*Log[ScaleMu] + 
       96*b2*g*m^5*m\[CapitalDelta]^4*Log[ScaleMu] - 
       240*b4*m^4*m\[CapitalDelta]^5*Log[ScaleMu] - 
       180*b5*m^4*m\[CapitalDelta]^5*Log[ScaleMu] - 
       180*b4*m^3*m\[CapitalDelta]^6*Log[ScaleMu] - 
       180*b5*m^3*m\[CapitalDelta]^6*Log[ScaleMu] - 
       24*b4*m^2*m\[CapitalDelta]^7*Log[ScaleMu] - 
       36*b5*m^2*m\[CapitalDelta]^7*Log[ScaleMu] + 
       24*b2*g*m^9*Log[ScaleMu^2/m^2] + 72*b2*g*m^8*m\[CapitalDelta]*
        Log[ScaleMu^2/m^2] + 48*b2*g*m^7*m\[CapitalDelta]^2*
        Log[ScaleMu^2/m^2] + 66*b4*m^7*m\[CapitalDelta]^2*
        Log[ScaleMu^2/m\[CapitalDelta]^2] + 54*b5*m^7*m\[CapitalDelta]^2*
        Log[ScaleMu^2/m\[CapitalDelta]^2] - 24*b2*g*m^7*m\[CapitalDelta]^2*
        Log[ScaleMu^2/m\[CapitalDelta]^2] + 144*b4*m^6*m\[CapitalDelta]^3*
        Log[ScaleMu^2/m\[CapitalDelta]^2] + 126*b5*m^6*m\[CapitalDelta]^3*
        Log[ScaleMu^2/m\[CapitalDelta]^2] - 72*b2*g*m^6*m\[CapitalDelta]^3*
        Log[ScaleMu^2/m\[CapitalDelta]^2] - 42*b4*m^5*m\[CapitalDelta]^4*
        Log[ScaleMu^2/m\[CapitalDelta]^2] - 18*b5*m^5*m\[CapitalDelta]^4*
        Log[ScaleMu^2/m\[CapitalDelta]^2] - 48*b2*g*m^5*m\[CapitalDelta]^4*
        Log[ScaleMu^2/m\[CapitalDelta]^2] + 120*b4*m^4*m\[CapitalDelta]^5*
        Log[ScaleMu^2/m\[CapitalDelta]^2] + 90*b5*m^4*m\[CapitalDelta]^5*
        Log[ScaleMu^2/m\[CapitalDelta]^2] + 90*b4*m^3*m\[CapitalDelta]^6*
        Log[ScaleMu^2/m\[CapitalDelta]^2] + 90*b5*m^3*m\[CapitalDelta]^6*
        Log[ScaleMu^2/m\[CapitalDelta]^2] + 12*b4*m^2*m\[CapitalDelta]^7*
        Log[ScaleMu^2/m\[CapitalDelta]^2] + 18*b5*m^2*m\[CapitalDelta]^7*
        Log[ScaleMu^2/m\[CapitalDelta]^2]))/(2592*F^2*m^4*m\[CapitalDelta]^2*
     Pi^2)
\[CapitalDelta]gp4Dsimp = 
   (h*(m^2*(4*(13*b4 + 12*b5)*m^7 + 120*(b4 + b5)*m^6*m\[CapitalDelta] + 
        6*(-b4 + b5)*m^5*m\[CapitalDelta]^2 - 10*(20*b4 + 21*b5)*m^4*
         m\[CapitalDelta]^3 - 9*(19*b4 + 21*b5)*m^3*m\[CapitalDelta]^4 + 
        3*(38*b4 + 27*b5)*m^2*m\[CapitalDelta]^5 + 90*(b4 + b5)*m*
         m\[CapitalDelta]^6 + 6*(2*b4 + 3*b5)*m\[CapitalDelta]^7) + 
      6*(11*b4*m + 9*b5*m + 2*b4*m\[CapitalDelta] + 3*b5*m\[CapitalDelta])*
       (2*m^5*(m^3 + 2*m^2*m\[CapitalDelta] - 2*m*m\[CapitalDelta]^2 - 
          6*m\[CapitalDelta]^3)*Log[m] - 2*m\[CapitalDelta]^5*
         (-6*m^3 - 2*m^2*m\[CapitalDelta] + 2*m*m\[CapitalDelta]^2 + 
          m\[CapitalDelta]^3)*Log[m\[CapitalDelta]] + 
        (-m + m\[CapitalDelta])^3*(m + m\[CapitalDelta])^5*
         Log[-m^2 + m\[CapitalDelta]^2])))/(2592*F^2*m^4*m\[CapitalDelta]^2*
     Pi^2)
\[CapitalDelta]d16p4D = 
   (h*(-520*a1*g1*h*m^13 - 432*a1*g*h*m^12*m\[CapitalDelta] - 
      480*a1*g1*h*m^12*m\[CapitalDelta] - 1728*a1*g*h*m^11*
       m\[CapitalDelta]^2 + 1520*a1*g1*h*m^11*m\[CapitalDelta]^2 - 
      1026*b4*m^10*m\[CapitalDelta]^3 - 1134*b5*m^10*m\[CapitalDelta]^3 + 
      1512*a1*g*h*m^10*m\[CapitalDelta]^3 - 2916*c1*g*h*m^10*
       m\[CapitalDelta]^3 + 4940*a1*g1*h*m^10*m\[CapitalDelta]^3 - 
      162*b4*m^9*m\[CapitalDelta]^4 - 648*b5*m^9*m\[CapitalDelta]^4 + 
      4104*a1*g*h*m^9*m\[CapitalDelta]^4 + 1944*c1*g*h*m^9*
       m\[CapitalDelta]^4 - 1180*a1*g1*h*m^9*m\[CapitalDelta]^4 - 
      216*b4*m^8*m\[CapitalDelta]^5 + 486*b5*m^8*m\[CapitalDelta]^5 + 
      4752*a1*g*h*m^8*m\[CapitalDelta]^5 + 21060*c1*g*h*m^8*
       m\[CapitalDelta]^5 - 370*a1*g1*h*m^8*m\[CapitalDelta]^5 - 
      3078*b4*m^7*m\[CapitalDelta]^6 - 1782*b5*m^7*m\[CapitalDelta]^6 - 
      8856*a1*g*h*m^7*m\[CapitalDelta]^6 - 18480*a1*g1*h*m^7*
       m\[CapitalDelta]^6 + 2376*b4*m^6*m\[CapitalDelta]^7 + 
      1134*b5*m^6*m\[CapitalDelta]^7 - 6480*a1*g*h*m^6*m\[CapitalDelta]^7 - 
      21060*c1*g*h*m^6*m\[CapitalDelta]^7 - 9700*a1*g1*h*m^6*
       m\[CapitalDelta]^7 + 7128*b4*m^5*m\[CapitalDelta]^8 + 
      5832*b5*m^5*m\[CapitalDelta]^8 + 15552*a1*g*h*m^5*m\[CapitalDelta]^8 - 
      4536*c1*g*h*m^5*m\[CapitalDelta]^8 + 30540*a1*g1*h*m^5*
       m\[CapitalDelta]^8 - 486*b4*m^4*m\[CapitalDelta]^9 + 
      486*b5*m^4*m\[CapitalDelta]^9 + 4536*a1*g*h*m^4*m\[CapitalDelta]^9 + 
      2268*c1*g*h*m^4*m\[CapitalDelta]^9 + 9630*a1*g1*h*m^4*
       m\[CapitalDelta]^9 - 3888*b4*m^3*m\[CapitalDelta]^10 - 
      3402*b5*m^3*m\[CapitalDelta]^10 - 9072*a1*g*h*m^3*m\[CapitalDelta]^10 + 
      2592*c1*g*h*m^3*m\[CapitalDelta]^10 - 11880*a1*g1*h*m^3*
       m\[CapitalDelta]^10 - 648*b4*m^2*m\[CapitalDelta]^11 - 
      972*b5*m^2*m\[CapitalDelta]^11 - 3888*a1*g*h*m^2*m\[CapitalDelta]^11 + 
      648*c1*g*h*m^2*m\[CapitalDelta]^11 - 4020*a1*g1*h*m^2*
       m\[CapitalDelta]^11 - 648*a1*g*h*m^11*m\[CapitalDelta]^2*Log[2] - 
      972*b2*g*m^10*m\[CapitalDelta]^3*Log[2] + 3240*a1*g*h*m^10*
       m\[CapitalDelta]^3*Log[2] + 1458*c1*g*h*m^10*m\[CapitalDelta]^3*
       Log[2] + 972*b2*g*m^9*m\[CapitalDelta]^4*Log[2] + 
      4536*a1*g*h*m^9*m\[CapitalDelta]^4*Log[2] + 22194*c1*g*h*m^9*
       m\[CapitalDelta]^4*Log[2] + 6156*a1*g*h*m^8*m\[CapitalDelta]^5*
       Log[2] - 23328*c1*g*h*m^8*m\[CapitalDelta]^5*Log[2] + 
      12636*a1*g*h*m^7*m\[CapitalDelta]^6*Log[2] - 32238*c1*g*h*m^7*
       m\[CapitalDelta]^6*Log[2] + 972*b2*g*m^6*m\[CapitalDelta]^7*Log[2] - 
      4536*a1*g*h*m^6*m\[CapitalDelta]^7*Log[2] + 16200*c1*g*h*m^6*
       m\[CapitalDelta]^7*Log[2] - 972*b2*g*m^5*m\[CapitalDelta]^8*Log[2] - 
      8424*a1*g*h*m^5*m\[CapitalDelta]^8*Log[2] + 7614*c1*g*h*m^5*
       m\[CapitalDelta]^8*Log[2] - 4860*a1*g*h*m^4*m\[CapitalDelta]^9*
       Log[2] + 10368*c1*g*h*m^4*m\[CapitalDelta]^9*Log[2] - 
      2916*a1*g*h*m^3*m\[CapitalDelta]^10*Log[2] + 
      2430*c1*g*h*m^3*m\[CapitalDelta]^10*Log[2] + 
      486*c1*g*h*m^2*m\[CapitalDelta]^11*Log[2] - 
      324*g*m^2*m\[CapitalDelta]^3*(c1*h*(65*m^8 + 19*m^7*m\[CapitalDelta] - 
          133*m^6*m\[CapitalDelta]^2 + 4*m^5*m\[CapitalDelta]^3 + 
          223*m^4*m\[CapitalDelta]^4 + m^3*m\[CapitalDelta]^5 - 
          37*m^2*m\[CapitalDelta]^6 - 24*m*m\[CapitalDelta]^7 - 
          6*m\[CapitalDelta]^8) + 2*m*m\[CapitalDelta]*
         (3*b2*m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]*
           (m + m\[CapitalDelta]) + a1*h*(-2*m^6 - 2*m^5*m\[CapitalDelta] + 
            14*m^4*m\[CapitalDelta]^2 - 31*m^3*m\[CapitalDelta]^3 + 
            29*m^2*m\[CapitalDelta]^4 + 33*m*m\[CapitalDelta]^5 + 
            15*m\[CapitalDelta]^6)))*Log[m] + 162*g*m^2*m\[CapitalDelta]^2*
       (6*b2*m^3*m\[CapitalDelta]*(m^5 - m^4*m\[CapitalDelta] - 
          m*m\[CapitalDelta]^4 + m\[CapitalDelta]^5) - c1*h*m\[CapitalDelta]*
         (-3*m^8 + 101*m^7*m\[CapitalDelta] - 228*m^6*m\[CapitalDelta]^2 - 
          31*m^5*m\[CapitalDelta]^3 + 16*m^4*m\[CapitalDelta]^4 + 
          11*m^3*m\[CapitalDelta]^5 + 52*m^2*m\[CapitalDelta]^6 + 
          15*m*m\[CapitalDelta]^7 + 3*m\[CapitalDelta]^8) + 
        2*a1*h*m*(2*m^8 - 10*m^7*m\[CapitalDelta] + 
          16*m^6*m\[CapitalDelta]^2 - 25*m^5*m\[CapitalDelta]^3 + 
          3*m^4*m\[CapitalDelta]^4 - 46*m^3*m\[CapitalDelta]^5 + 
          44*m^2*m\[CapitalDelta]^6 + 33*m*m\[CapitalDelta]^7 + 
          15*m\[CapitalDelta]^8))*Log[2*m^2] - 648*a1*g*h*m^11*
       m\[CapitalDelta]^2*Log[m^2/m\[CapitalDelta]^2] + 
      648*a1*g*h*m^10*m\[CapitalDelta]^3*Log[m^2/m\[CapitalDelta]^2] - 
      324*c1*g*h*m^10*m\[CapitalDelta]^3*Log[m^2/m\[CapitalDelta]^2] - 
      3240*a1*g*h*m^9*m\[CapitalDelta]^4*Log[m^2/m\[CapitalDelta]^2] - 
      1296*c1*g*h*m^9*m\[CapitalDelta]^4*Log[m^2/m\[CapitalDelta]^2] + 
      3564*a1*g*h*m^8*m\[CapitalDelta]^5*Log[m^2/m\[CapitalDelta]^2] - 
      9234*c1*g*h*m^8*m\[CapitalDelta]^5*Log[m^2/m\[CapitalDelta]^2] - 
      5508*a1*g*h*m^7*m\[CapitalDelta]^6*Log[m^2/m\[CapitalDelta]^2] + 
      11826*c1*g*h*m^7*m\[CapitalDelta]^6*Log[m^2/m\[CapitalDelta]^2] + 
      4860*a1*g*h*m^6*m\[CapitalDelta]^7*Log[m^2/m\[CapitalDelta]^2] - 
      6642*c1*g*h*m^6*m\[CapitalDelta]^7*Log[m^2/m\[CapitalDelta]^2] - 
      4860*a1*g*h*m^5*m\[CapitalDelta]^8*Log[m^2/m\[CapitalDelta]^2] + 
      2430*c1*g*h*m^4*m\[CapitalDelta]^9*Log[m^2/m\[CapitalDelta]^2] - 
      1458*c1*g*h*m^3*m\[CapitalDelta]^10*Log[m^2/m\[CapitalDelta]^2] - 
      486*c1*g*h*m^2*m\[CapitalDelta]^11*Log[m^2/m\[CapitalDelta]^2] + 
      1200*a1*g1*h*m^11*m\[CapitalDelta]^2*Log[m\[CapitalDelta]] + 
      4860*c1*g*h*m^10*m\[CapitalDelta]^3*Log[m\[CapitalDelta]] + 
      6120*a1*g1*h*m^10*m\[CapitalDelta]^3*Log[m\[CapitalDelta]] + 
      14256*a1*g*h*m^9*m\[CapitalDelta]^4*Log[m\[CapitalDelta]] - 
      972*c1*g*h*m^9*m\[CapitalDelta]^4*Log[m\[CapitalDelta]] - 
      3720*a1*g1*h*m^9*m\[CapitalDelta]^4*Log[m\[CapitalDelta]] + 
      3564*b4*m^8*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] + 
      2916*b5*m^8*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] - 
      1944*b2*g*m^8*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] + 
      9072*a1*g*h*m^8*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] + 
      9720*c1*g*h*m^8*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] - 
      10680*a1*g1*h*m^8*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] + 
      648*b4*m^7*m\[CapitalDelta]^6*Log[m\[CapitalDelta]] + 
      972*b5*m^7*m\[CapitalDelta]^6*Log[m\[CapitalDelta]] + 
      1944*b2*g*m^7*m\[CapitalDelta]^6*Log[m\[CapitalDelta]] + 
      5184*a1*g*h*m^7*m\[CapitalDelta]^6*Log[m\[CapitalDelta]] + 
      324*c1*g*h*m^7*m\[CapitalDelta]^6*Log[m\[CapitalDelta]] - 
      19080*a1*g1*h*m^7*m\[CapitalDelta]^6*Log[m\[CapitalDelta]] - 
      3564*b4*m^6*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] - 
      2916*b5*m^6*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] + 
      1944*b2*g*m^6*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] - 
      2592*a1*g*h*m^6*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] + 
      3564*c1*g*h*m^6*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] - 
      4080*a1*g1*h*m^6*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] + 
      6480*b4*m^5*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] + 
      4860*b5*m^5*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] - 
      1944*b2*g*m^5*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] + 
      55728*a1*g*h*m^5*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] - 
      11016*c1*g*h*m^5*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] + 
      70080*a1*g1*h*m^5*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] - 
      2268*b4*m^4*m\[CapitalDelta]^9*Log[m\[CapitalDelta]] - 
      972*b5*m^4*m\[CapitalDelta]^9*Log[m\[CapitalDelta]] - 
      7128*a1*g*h*m^4*m\[CapitalDelta]^9*Log[m\[CapitalDelta]] + 
      37260*c1*g*h*m^4*m\[CapitalDelta]^9*Log[m\[CapitalDelta]] + 
      21960*a1*g1*h*m^4*m\[CapitalDelta]^9*Log[m\[CapitalDelta]] - 
      14904*b4*m^3*m\[CapitalDelta]^10*Log[m\[CapitalDelta]] - 
      12636*b5*m^3*m\[CapitalDelta]^10*Log[m\[CapitalDelta]] - 
      43416*a1*g*h*m^3*m\[CapitalDelta]^10*Log[m\[CapitalDelta]] + 
      16524*c1*g*h*m^3*m\[CapitalDelta]^10*Log[m\[CapitalDelta]] - 
      72240*a1*g1*h*m^3*m\[CapitalDelta]^10*Log[m\[CapitalDelta]] + 
      972*b4*m^2*m\[CapitalDelta]^11*Log[m\[CapitalDelta]] - 
      972*b5*m^2*m\[CapitalDelta]^11*Log[m\[CapitalDelta]] - 
      7128*a1*g*h*m^2*m\[CapitalDelta]^11*Log[m\[CapitalDelta]] - 
      7776*c1*g*h*m^2*m\[CapitalDelta]^11*Log[m\[CapitalDelta]] - 
      21360*a1*g1*h*m^2*m\[CapitalDelta]^11*Log[m\[CapitalDelta]] + 
      7776*b4*m*m\[CapitalDelta]^12*Log[m\[CapitalDelta]] + 
      6804*b5*m*m\[CapitalDelta]^12*Log[m\[CapitalDelta]] + 
      14904*a1*g*h*m*m\[CapitalDelta]^12*Log[m\[CapitalDelta]] - 
      4860*c1*g*h*m*m\[CapitalDelta]^12*Log[m\[CapitalDelta]] + 
      23760*a1*g1*h*m*m\[CapitalDelta]^12*Log[m\[CapitalDelta]] + 
      1296*b4*m\[CapitalDelta]^13*Log[m\[CapitalDelta]] + 
      1944*b5*m\[CapitalDelta]^13*Log[m\[CapitalDelta]] + 
      7776*a1*g*h*m\[CapitalDelta]^13*Log[m\[CapitalDelta]] - 
      972*c1*g*h*m\[CapitalDelta]^13*Log[m\[CapitalDelta]] + 
      8040*a1*g1*h*m\[CapitalDelta]^13*Log[m\[CapitalDelta]] - 
      972*c1*g*h*m^10*m\[CapitalDelta]^3*Log[2*m\[CapitalDelta]^2] - 
      9720*a1*g*h*m^9*m\[CapitalDelta]^4*Log[2*m\[CapitalDelta]^2] - 
      2916*c1*g*h*m^9*m\[CapitalDelta]^4*Log[2*m\[CapitalDelta]^2] + 
      1944*a1*g*h*m^8*m\[CapitalDelta]^5*Log[2*m\[CapitalDelta]^2] - 
      15552*c1*g*h*m^8*m\[CapitalDelta]^5*Log[2*m\[CapitalDelta]^2] - 
      13608*a1*g*h*m^7*m\[CapitalDelta]^6*Log[2*m\[CapitalDelta]^2] + 
      18468*c1*g*h*m^7*m\[CapitalDelta]^6*Log[2*m\[CapitalDelta]^2] + 
      19440*a1*g*h*m^6*m\[CapitalDelta]^7*Log[2*m\[CapitalDelta]^2] - 
      13608*c1*g*h*m^6*m\[CapitalDelta]^7*Log[2*m\[CapitalDelta]^2] - 
      5832*a1*g*h*m^5*m\[CapitalDelta]^8*Log[2*m\[CapitalDelta]^2] + 
      2916*c1*g*h*m^5*m\[CapitalDelta]^8*Log[2*m\[CapitalDelta]^2] - 
      5832*a1*g*h*m^4*m\[CapitalDelta]^9*Log[2*m\[CapitalDelta]^2] - 
      1944*a1*g*h*m^3*m\[CapitalDelta]^10*Log[2*m\[CapitalDelta]^2] - 
      2916*c1*g*h*m^3*m\[CapitalDelta]^10*Log[2*m\[CapitalDelta]^2] - 
      972*c1*g*h*m^2*m\[CapitalDelta]^11*Log[2*m\[CapitalDelta]^2] + 
      600*a1*g1*h*m^13*Log[-m + m\[CapitalDelta]] + 
      3060*a1*g1*h*m^12*m\[CapitalDelta]*Log[-m + m\[CapitalDelta]] - 
      324*a1*g*h*m^11*m\[CapitalDelta]^2*Log[-m + m\[CapitalDelta]] - 
      1920*a1*g1*h*m^11*m\[CapitalDelta]^2*Log[-m + m\[CapitalDelta]] + 
      3564*b4*m^10*m\[CapitalDelta]^3*Log[-m + m\[CapitalDelta]] + 
      2916*b5*m^10*m\[CapitalDelta]^3*Log[-m + m\[CapitalDelta]] - 
      2916*b2*g*m^10*m\[CapitalDelta]^3*Log[-m + m\[CapitalDelta]] + 
      972*a1*g*h*m^10*m\[CapitalDelta]^3*Log[-m + m\[CapitalDelta]] - 
      243*c1*g*h*m^10*m\[CapitalDelta]^3*Log[-m + m\[CapitalDelta]] - 
      5880*a1*g1*h*m^10*m\[CapitalDelta]^3*Log[-m + m\[CapitalDelta]] + 
      2430*b4*m^9*m\[CapitalDelta]^4*Log[-m + m\[CapitalDelta]] + 
      2430*b5*m^9*m\[CapitalDelta]^4*Log[-m + m\[CapitalDelta]] + 
      972*b2*g*m^9*m\[CapitalDelta]^4*Log[-m + m\[CapitalDelta]] - 
      324*a1*g*h*m^9*m\[CapitalDelta]^4*Log[-m + m\[CapitalDelta]] - 
      1215*c1*g*h*m^9*m\[CapitalDelta]^4*Log[-m + m\[CapitalDelta]] + 
      600*a1*g1*h*m^9*m\[CapitalDelta]^4*Log[-m + m\[CapitalDelta]] - 
      8586*b4*m^8*m\[CapitalDelta]^5*Log[-m + m\[CapitalDelta]] - 
      6804*b5*m^8*m\[CapitalDelta]^5*Log[-m + m\[CapitalDelta]] + 
      4860*b2*g*m^8*m\[CapitalDelta]^5*Log[-m + m\[CapitalDelta]] - 
      1458*a1*g*h*m^8*m\[CapitalDelta]^5*Log[-m + m\[CapitalDelta]] - 
      1215*c1*g*h*m^8*m\[CapitalDelta]^5*Log[-m + m\[CapitalDelta]] - 
      300*a1*g1*h*m^8*m\[CapitalDelta]^5*Log[-m + m\[CapitalDelta]] - 
      3402*b4*m^7*m\[CapitalDelta]^6*Log[-m + m\[CapitalDelta]] - 
      3888*b5*m^7*m\[CapitalDelta]^6*Log[-m + m\[CapitalDelta]] - 
      972*b2*g*m^7*m\[CapitalDelta]^6*Log[-m + m\[CapitalDelta]] + 
      7938*a1*g*h*m^7*m\[CapitalDelta]^6*Log[-m + m\[CapitalDelta]] + 
      2430*c1*g*h*m^7*m\[CapitalDelta]^6*Log[-m + m\[CapitalDelta]] + 
      15600*a1*g1*h*m^7*m\[CapitalDelta]^6*Log[-m + m\[CapitalDelta]] + 
      5022*b4*m^6*m\[CapitalDelta]^7*Log[-m + m\[CapitalDelta]] + 
      3888*b5*m^6*m\[CapitalDelta]^7*Log[-m + m\[CapitalDelta]] - 
      972*b2*g*m^6*m\[CapitalDelta]^7*Log[-m + m\[CapitalDelta]] + 
      2430*a1*g*h*m^6*m\[CapitalDelta]^7*Log[-m + m\[CapitalDelta]] + 
      4860*c1*g*h*m^6*m\[CapitalDelta]^7*Log[-m + m\[CapitalDelta]] + 
      9600*a1*g1*h*m^6*m\[CapitalDelta]^7*Log[-m + m\[CapitalDelta]] - 
      4374*b4*m^5*m\[CapitalDelta]^8*Log[-m + m\[CapitalDelta]] - 
      2916*b5*m^5*m\[CapitalDelta]^8*Log[-m + m\[CapitalDelta]] - 
      972*b2*g*m^5*m\[CapitalDelta]^8*Log[-m + m\[CapitalDelta]] - 
      18630*a1*g*h*m^5*m\[CapitalDelta]^8*Log[-m + m\[CapitalDelta]] - 
      40200*a1*g1*h*m^5*m\[CapitalDelta]^8*Log[-m + m\[CapitalDelta]] + 
      810*b4*m^4*m\[CapitalDelta]^9*Log[-m + m\[CapitalDelta]] - 
      972*b2*g*m^4*m\[CapitalDelta]^9*Log[-m + m\[CapitalDelta]] - 
      8262*a1*g*h*m^4*m\[CapitalDelta]^9*Log[-m + m\[CapitalDelta]] - 
      4860*c1*g*h*m^4*m\[CapitalDelta]^9*Log[-m + m\[CapitalDelta]] - 
      14100*a1*g1*h*m^4*m\[CapitalDelta]^9*Log[-m + m\[CapitalDelta]] + 
      9234*b4*m^3*m\[CapitalDelta]^10*Log[-m + m\[CapitalDelta]] + 
      7776*b5*m^3*m\[CapitalDelta]^10*Log[-m + m\[CapitalDelta]] + 
      972*b2*g*m^3*m\[CapitalDelta]^10*Log[-m + m\[CapitalDelta]] + 
      16362*a1*g*h*m^3*m\[CapitalDelta]^10*Log[-m + m\[CapitalDelta]] - 
      2430*c1*g*h*m^3*m\[CapitalDelta]^10*Log[-m + m\[CapitalDelta]] + 
      37200*a1*g1*h*m^3*m\[CapitalDelta]^10*Log[-m + m\[CapitalDelta]] - 
      162*b4*m^2*m\[CapitalDelta]^11*Log[-m + m\[CapitalDelta]] + 
      972*b5*m^2*m\[CapitalDelta]^11*Log[-m + m\[CapitalDelta]] + 
      10206*a1*g*h*m^2*m\[CapitalDelta]^11*Log[-m + m\[CapitalDelta]] + 
      1215*c1*g*h*m^2*m\[CapitalDelta]^11*Log[-m + m\[CapitalDelta]] + 
      11640*a1*g1*h*m^2*m\[CapitalDelta]^11*Log[-m + m\[CapitalDelta]] - 
      3888*b4*m*m\[CapitalDelta]^12*Log[-m + m\[CapitalDelta]] - 
      3402*b5*m*m\[CapitalDelta]^12*Log[-m + m\[CapitalDelta]] - 
      5022*a1*g*h*m*m\[CapitalDelta]^12*Log[-m + m\[CapitalDelta]] + 
      1215*c1*g*h*m*m\[CapitalDelta]^12*Log[-m + m\[CapitalDelta]] - 
      11880*a1*g1*h*m*m\[CapitalDelta]^12*Log[-m + m\[CapitalDelta]] - 
      648*b4*m\[CapitalDelta]^13*Log[-m + m\[CapitalDelta]] - 
      972*b5*m\[CapitalDelta]^13*Log[-m + m\[CapitalDelta]] - 
      3888*a1*g*h*m\[CapitalDelta]^13*Log[-m + m\[CapitalDelta]] + 
      243*c1*g*h*m\[CapitalDelta]^13*Log[-m + m\[CapitalDelta]] - 
      4020*a1*g1*h*m\[CapitalDelta]^13*Log[-m + m\[CapitalDelta]] + 
      600*a1*g1*h*m^13*Log[m + m\[CapitalDelta]] + 3060*a1*g1*h*m^12*
       m\[CapitalDelta]*Log[m + m\[CapitalDelta]] - 
      324*a1*g*h*m^11*m\[CapitalDelta]^2*Log[m + m\[CapitalDelta]] - 
      1920*a1*g1*h*m^11*m\[CapitalDelta]^2*Log[m + m\[CapitalDelta]] + 
      3564*b4*m^10*m\[CapitalDelta]^3*Log[m + m\[CapitalDelta]] + 
      2916*b5*m^10*m\[CapitalDelta]^3*Log[m + m\[CapitalDelta]] - 
      2916*b2*g*m^10*m\[CapitalDelta]^3*Log[m + m\[CapitalDelta]] + 
      972*a1*g*h*m^10*m\[CapitalDelta]^3*Log[m + m\[CapitalDelta]] - 
      243*c1*g*h*m^10*m\[CapitalDelta]^3*Log[m + m\[CapitalDelta]] - 
      5880*a1*g1*h*m^10*m\[CapitalDelta]^3*Log[m + m\[CapitalDelta]] + 
      2430*b4*m^9*m\[CapitalDelta]^4*Log[m + m\[CapitalDelta]] + 
      2430*b5*m^9*m\[CapitalDelta]^4*Log[m + m\[CapitalDelta]] + 
      972*b2*g*m^9*m\[CapitalDelta]^4*Log[m + m\[CapitalDelta]] - 
      324*a1*g*h*m^9*m\[CapitalDelta]^4*Log[m + m\[CapitalDelta]] - 
      1215*c1*g*h*m^9*m\[CapitalDelta]^4*Log[m + m\[CapitalDelta]] + 
      600*a1*g1*h*m^9*m\[CapitalDelta]^4*Log[m + m\[CapitalDelta]] - 
      8586*b4*m^8*m\[CapitalDelta]^5*Log[m + m\[CapitalDelta]] - 
      6804*b5*m^8*m\[CapitalDelta]^5*Log[m + m\[CapitalDelta]] + 
      4860*b2*g*m^8*m\[CapitalDelta]^5*Log[m + m\[CapitalDelta]] - 
      1458*a1*g*h*m^8*m\[CapitalDelta]^5*Log[m + m\[CapitalDelta]] - 
      1215*c1*g*h*m^8*m\[CapitalDelta]^5*Log[m + m\[CapitalDelta]] - 
      300*a1*g1*h*m^8*m\[CapitalDelta]^5*Log[m + m\[CapitalDelta]] - 
      3402*b4*m^7*m\[CapitalDelta]^6*Log[m + m\[CapitalDelta]] - 
      3888*b5*m^7*m\[CapitalDelta]^6*Log[m + m\[CapitalDelta]] - 
      972*b2*g*m^7*m\[CapitalDelta]^6*Log[m + m\[CapitalDelta]] + 
      7938*a1*g*h*m^7*m\[CapitalDelta]^6*Log[m + m\[CapitalDelta]] + 
      2430*c1*g*h*m^7*m\[CapitalDelta]^6*Log[m + m\[CapitalDelta]] + 
      15600*a1*g1*h*m^7*m\[CapitalDelta]^6*Log[m + m\[CapitalDelta]] + 
      5022*b4*m^6*m\[CapitalDelta]^7*Log[m + m\[CapitalDelta]] + 
      3888*b5*m^6*m\[CapitalDelta]^7*Log[m + m\[CapitalDelta]] - 
      972*b2*g*m^6*m\[CapitalDelta]^7*Log[m + m\[CapitalDelta]] + 
      2430*a1*g*h*m^6*m\[CapitalDelta]^7*Log[m + m\[CapitalDelta]] + 
      4860*c1*g*h*m^6*m\[CapitalDelta]^7*Log[m + m\[CapitalDelta]] + 
      9600*a1*g1*h*m^6*m\[CapitalDelta]^7*Log[m + m\[CapitalDelta]] - 
      4374*b4*m^5*m\[CapitalDelta]^8*Log[m + m\[CapitalDelta]] - 
      2916*b5*m^5*m\[CapitalDelta]^8*Log[m + m\[CapitalDelta]] - 
      972*b2*g*m^5*m\[CapitalDelta]^8*Log[m + m\[CapitalDelta]] - 
      18630*a1*g*h*m^5*m\[CapitalDelta]^8*Log[m + m\[CapitalDelta]] - 
      40200*a1*g1*h*m^5*m\[CapitalDelta]^8*Log[m + m\[CapitalDelta]] + 
      810*b4*m^4*m\[CapitalDelta]^9*Log[m + m\[CapitalDelta]] - 
      972*b2*g*m^4*m\[CapitalDelta]^9*Log[m + m\[CapitalDelta]] - 
      8262*a1*g*h*m^4*m\[CapitalDelta]^9*Log[m + m\[CapitalDelta]] - 
      4860*c1*g*h*m^4*m\[CapitalDelta]^9*Log[m + m\[CapitalDelta]] - 
      14100*a1*g1*h*m^4*m\[CapitalDelta]^9*Log[m + m\[CapitalDelta]] + 
      9234*b4*m^3*m\[CapitalDelta]^10*Log[m + m\[CapitalDelta]] + 
      7776*b5*m^3*m\[CapitalDelta]^10*Log[m + m\[CapitalDelta]] + 
      972*b2*g*m^3*m\[CapitalDelta]^10*Log[m + m\[CapitalDelta]] + 
      16362*a1*g*h*m^3*m\[CapitalDelta]^10*Log[m + m\[CapitalDelta]] - 
      2430*c1*g*h*m^3*m\[CapitalDelta]^10*Log[m + m\[CapitalDelta]] + 
      37200*a1*g1*h*m^3*m\[CapitalDelta]^10*Log[m + m\[CapitalDelta]] - 
      162*b4*m^2*m\[CapitalDelta]^11*Log[m + m\[CapitalDelta]] + 
      972*b5*m^2*m\[CapitalDelta]^11*Log[m + m\[CapitalDelta]] + 
      10206*a1*g*h*m^2*m\[CapitalDelta]^11*Log[m + m\[CapitalDelta]] + 
      1215*c1*g*h*m^2*m\[CapitalDelta]^11*Log[m + m\[CapitalDelta]] + 
      11640*a1*g1*h*m^2*m\[CapitalDelta]^11*Log[m + m\[CapitalDelta]] - 
      3888*b4*m*m\[CapitalDelta]^12*Log[m + m\[CapitalDelta]] - 
      3402*b5*m*m\[CapitalDelta]^12*Log[m + m\[CapitalDelta]] - 
      5022*a1*g*h*m*m\[CapitalDelta]^12*Log[m + m\[CapitalDelta]] + 
      1215*c1*g*h*m*m\[CapitalDelta]^12*Log[m + m\[CapitalDelta]] - 
      11880*a1*g1*h*m*m\[CapitalDelta]^12*Log[m + m\[CapitalDelta]] - 
      648*b4*m\[CapitalDelta]^13*Log[m + m\[CapitalDelta]] - 
      972*b5*m\[CapitalDelta]^13*Log[m + m\[CapitalDelta]] - 
      3888*a1*g*h*m\[CapitalDelta]^13*Log[m + m\[CapitalDelta]] + 
      243*c1*g*h*m\[CapitalDelta]^13*Log[m + m\[CapitalDelta]] - 
      4020*a1*g1*h*m\[CapitalDelta]^13*Log[m + m\[CapitalDelta]] - 
      972*c1*g*h*m^10*m\[CapitalDelta]^3*Log[-2*(m - m\[CapitalDelta])*
         (m + m\[CapitalDelta])] - 2916*c1*g*h*m^9*m\[CapitalDelta]^4*
       Log[-2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])] + 
      1944*c1*g*h*m^8*m\[CapitalDelta]^5*Log[-2*(m - m\[CapitalDelta])*
         (m + m\[CapitalDelta])] + 8748*c1*g*h*m^7*m\[CapitalDelta]^6*
       Log[-2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])] - 
      8748*c1*g*h*m^5*m\[CapitalDelta]^8*Log[-2*(m - m\[CapitalDelta])*
         (m + m\[CapitalDelta])] - 1944*c1*g*h*m^4*m\[CapitalDelta]^9*
       Log[-2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])] + 
      2916*c1*g*h*m^3*m\[CapitalDelta]^10*Log[-2*(m - m\[CapitalDelta])*
         (m + m\[CapitalDelta])] + 972*c1*g*h*m^2*m\[CapitalDelta]^11*
       Log[-2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])] - 
      648*a1*g*h*m^11*m\[CapitalDelta]^2*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] + 648*a1*g*h*m^10*m\[CapitalDelta]^3*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] - 
      1782*c1*g*h*m^10*m\[CapitalDelta]^3*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] + 648*a1*g*h*m^9*m\[CapitalDelta]^4*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] + 
      2106*c1*g*h*m^9*m\[CapitalDelta]^4*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] - 324*a1*g*h*m^8*m\[CapitalDelta]^5*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] + 
      3402*c1*g*h*m^8*m\[CapitalDelta]^5*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] + 324*a1*g*h*m^7*m\[CapitalDelta]^6*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] - 
      6156*c1*g*h*m^7*m\[CapitalDelta]^6*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] - 2916*a1*g*h*m^6*m\[CapitalDelta]^7*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] + 
      648*c1*g*h*m^6*m\[CapitalDelta]^7*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] + 1620*a1*g*h*m^5*m\[CapitalDelta]^8*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] + 
      5832*c1*g*h*m^5*m\[CapitalDelta]^8*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] + 4212*a1*g*h*m^4*m\[CapitalDelta]^9*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] - 
      4536*c1*g*h*m^4*m\[CapitalDelta]^9*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] - 3564*a1*g*h*m^3*m\[CapitalDelta]^10*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] - 
      1620*c1*g*h*m^3*m\[CapitalDelta]^10*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] - 1620*a1*g*h*m^2*m\[CapitalDelta]^11*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] + 
      2430*c1*g*h*m^2*m\[CapitalDelta]^11*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] + 1620*a1*g*h*m*m\[CapitalDelta]^12*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] - 
      162*c1*g*h*m*m\[CapitalDelta]^12*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] - 162*c1*g*h*m\[CapitalDelta]^13*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] + 
      972*a1*g*h*m^11*m\[CapitalDelta]^2*Log[-m^2 + m\[CapitalDelta]^2] + 
      2916*b2*g*m^10*m\[CapitalDelta]^3*Log[-m^2 + m\[CapitalDelta]^2] + 
      972*a1*g*h*m^10*m\[CapitalDelta]^3*Log[-m^2 + m\[CapitalDelta]^2] - 
      1215*c1*g*h*m^10*m\[CapitalDelta]^3*Log[-m^2 + m\[CapitalDelta]^2] - 
      972*b2*g*m^9*m\[CapitalDelta]^4*Log[-m^2 + m\[CapitalDelta]^2] - 
      2916*a1*g*h*m^9*m\[CapitalDelta]^4*Log[-m^2 + m\[CapitalDelta]^2] + 
      3645*c1*g*h*m^9*m\[CapitalDelta]^4*Log[-m^2 + m\[CapitalDelta]^2] - 
      4860*b2*g*m^8*m\[CapitalDelta]^5*Log[-m^2 + m\[CapitalDelta]^2] + 
      2430*a1*g*h*m^8*m\[CapitalDelta]^5*Log[-m^2 + m\[CapitalDelta]^2] + 
      729*c1*g*h*m^8*m\[CapitalDelta]^5*Log[-m^2 + m\[CapitalDelta]^2] + 
      972*b2*g*m^7*m\[CapitalDelta]^6*Log[-m^2 + m\[CapitalDelta]^2] + 
      5346*a1*g*h*m^7*m\[CapitalDelta]^6*Log[-m^2 + m\[CapitalDelta]^2] - 
      12150*c1*g*h*m^7*m\[CapitalDelta]^6*Log[-m^2 + m\[CapitalDelta]^2] + 
      972*b2*g*m^6*m\[CapitalDelta]^7*Log[-m^2 + m\[CapitalDelta]^2] - 
      13122*a1*g*h*m^6*m\[CapitalDelta]^7*Log[-m^2 + m\[CapitalDelta]^2] + 
      4860*c1*g*h*m^6*m\[CapitalDelta]^7*Log[-m^2 + m\[CapitalDelta]^2] + 
      972*b2*g*m^5*m\[CapitalDelta]^8*Log[-m^2 + m\[CapitalDelta]^2] - 
      8262*a1*g*h*m^5*m\[CapitalDelta]^8*Log[-m^2 + m\[CapitalDelta]^2] + 
      14580*c1*g*h*m^5*m\[CapitalDelta]^8*Log[-m^2 + m\[CapitalDelta]^2] + 
      972*b2*g*m^4*m\[CapitalDelta]^9*Log[-m^2 + m\[CapitalDelta]^2] + 
      15066*a1*g*h*m^4*m\[CapitalDelta]^9*Log[-m^2 + m\[CapitalDelta]^2] - 
      6804*c1*g*h*m^4*m\[CapitalDelta]^9*Log[-m^2 + m\[CapitalDelta]^2] - 
      972*b2*g*m^3*m\[CapitalDelta]^10*Log[-m^2 + m\[CapitalDelta]^2] + 
      7290*a1*g*h*m^3*m\[CapitalDelta]^10*Log[-m^2 + m\[CapitalDelta]^2] - 
      7290*c1*g*h*m^3*m\[CapitalDelta]^10*Log[-m^2 + m\[CapitalDelta]^2] - 
      5346*a1*g*h*m^2*m\[CapitalDelta]^11*Log[-m^2 + m\[CapitalDelta]^2] + 
      2187*c1*g*h*m^2*m\[CapitalDelta]^11*Log[-m^2 + m\[CapitalDelta]^2] - 
      2430*a1*g*h*m*m\[CapitalDelta]^12*Log[-m^2 + m\[CapitalDelta]^2] + 
      1215*c1*g*h*m*m\[CapitalDelta]^12*Log[-m^2 + m\[CapitalDelta]^2] + 
      243*c1*g*h*m\[CapitalDelta]^13*Log[-m^2 + m\[CapitalDelta]^2] - 
      1200*a1*g1*h*m^13*Log[ScaleMu] - 6120*a1*g1*h*m^12*m\[CapitalDelta]*
       Log[ScaleMu] - 2592*a1*g*h*m^11*m\[CapitalDelta]^2*Log[ScaleMu] + 
      2640*a1*g1*h*m^11*m\[CapitalDelta]^2*Log[ScaleMu] - 
      7128*b4*m^10*m\[CapitalDelta]^3*Log[ScaleMu] - 
      5832*b5*m^10*m\[CapitalDelta]^3*Log[ScaleMu] - 
      1944*b2*g*m^10*m\[CapitalDelta]^3*Log[ScaleMu] + 
      2592*a1*g*h*m^10*m\[CapitalDelta]^3*Log[ScaleMu] + 
      22032*c1*g*h*m^10*m\[CapitalDelta]^3*Log[ScaleMu] + 
      5640*a1*g1*h*m^10*m\[CapitalDelta]^3*Log[ScaleMu] - 
      4860*b4*m^9*m\[CapitalDelta]^4*Log[ScaleMu] - 
      4860*b5*m^9*m\[CapitalDelta]^4*Log[ScaleMu] + 
      1944*b2*g*m^9*m\[CapitalDelta]^4*Log[ScaleMu] + 
      46656*c1*g*h*m^9*m\[CapitalDelta]^4*Log[ScaleMu] + 
      2520*a1*g1*h*m^9*m\[CapitalDelta]^4*Log[ScaleMu] + 
      13608*b4*m^8*m\[CapitalDelta]^5*Log[ScaleMu] + 
      10692*b5*m^8*m\[CapitalDelta]^5*Log[ScaleMu] + 
      3888*b2*g*m^8*m\[CapitalDelta]^5*Log[ScaleMu] - 
      98496*c1*g*h*m^8*m\[CapitalDelta]^5*Log[ScaleMu] + 
      11280*a1*g1*h*m^8*m\[CapitalDelta]^5*Log[ScaleMu] + 
      6156*b4*m^7*m\[CapitalDelta]^6*Log[ScaleMu] + 
      6804*b5*m^7*m\[CapitalDelta]^6*Log[ScaleMu] - 
      3888*b2*g*m^7*m\[CapitalDelta]^6*Log[ScaleMu] + 
      2592*a1*g*h*m^7*m\[CapitalDelta]^6*Log[ScaleMu] - 
      44064*c1*g*h*m^7*m\[CapitalDelta]^6*Log[ScaleMu] - 
      12120*a1*g1*h*m^7*m\[CapitalDelta]^6*Log[ScaleMu] - 
      6480*b4*m^6*m\[CapitalDelta]^7*Log[ScaleMu] - 
      4860*b5*m^6*m\[CapitalDelta]^7*Log[ScaleMu] - 
      1944*b2*g*m^6*m\[CapitalDelta]^7*Log[ScaleMu] - 
      5184*a1*g*h*m^6*m\[CapitalDelta]^7*Log[ScaleMu] + 
      81648*c1*g*h*m^6*m\[CapitalDelta]^7*Log[ScaleMu] - 
      15120*a1*g1*h*m^6*m\[CapitalDelta]^7*Log[ScaleMu] + 
      2268*b4*m^5*m\[CapitalDelta]^8*Log[ScaleMu] + 
      972*b5*m^5*m\[CapitalDelta]^8*Log[ScaleMu] + 
      1944*b2*g*m^5*m\[CapitalDelta]^8*Log[ScaleMu] - 
      2592*c1*g*h*m^5*m\[CapitalDelta]^8*Log[ScaleMu] + 
      10320*a1*g1*h*m^5*m\[CapitalDelta]^8*Log[ScaleMu] + 
      648*b4*m^4*m\[CapitalDelta]^9*Log[ScaleMu] + 
      972*b5*m^4*m\[CapitalDelta]^9*Log[ScaleMu] + 
      5184*a1*g*h*m^4*m\[CapitalDelta]^9*Log[ScaleMu] - 
      5184*c1*g*h*m^4*m\[CapitalDelta]^9*Log[ScaleMu] + 
      6240*a1*g1*h*m^4*m\[CapitalDelta]^9*Log[ScaleMu] - 
      3564*b4*m^3*m\[CapitalDelta]^10*Log[ScaleMu] - 
      2916*b5*m^3*m\[CapitalDelta]^10*Log[ScaleMu] - 
      2160*a1*g1*h*m^3*m\[CapitalDelta]^10*Log[ScaleMu] - 
      648*b4*m^2*m\[CapitalDelta]^11*Log[ScaleMu] - 
      972*b5*m^2*m\[CapitalDelta]^11*Log[ScaleMu] - 
      2592*a1*g*h*m^2*m\[CapitalDelta]^11*Log[ScaleMu] - 
      1920*a1*g1*h*m^2*m\[CapitalDelta]^11*Log[ScaleMu] + 
      2592*a1*g*h*m^12*m\[CapitalDelta]*Log[ScaleMu^2/m^2] + 
      972*b2*g*m^10*m\[CapitalDelta]^3*Log[ScaleMu^2/m^2] + 
      432*a1*g*h*m^10*m\[CapitalDelta]^3*Log[ScaleMu^2/m^2] + 
      8424*c1*g*h*m^10*m\[CapitalDelta]^3*Log[ScaleMu^2/m^2] - 
      972*b2*g*m^9*m\[CapitalDelta]^4*Log[ScaleMu^2/m^2] - 
      5616*a1*g*h*m^9*m\[CapitalDelta]^4*Log[ScaleMu^2/m^2] - 
      972*b2*g*m^8*m\[CapitalDelta]^5*Log[ScaleMu^2/m^2] - 
      3024*a1*g*h*m^8*m\[CapitalDelta]^5*Log[ScaleMu^2/m^2] - 
      18792*c1*g*h*m^8*m\[CapitalDelta]^5*Log[ScaleMu^2/m^2] + 
      972*b2*g*m^7*m\[CapitalDelta]^6*Log[ScaleMu^2/m^2] + 
      5616*a1*g*h*m^7*m\[CapitalDelta]^6*Log[ScaleMu^2/m^2] + 
      1944*c1*g*h*m^7*m\[CapitalDelta]^6*Log[ScaleMu^2/m^2] + 
      10368*c1*g*h*m^6*m\[CapitalDelta]^7*Log[ScaleMu^2/m^2] - 
      1944*c1*g*h*m^5*m\[CapitalDelta]^8*Log[ScaleMu^2/m^2] + 
      600*a1*g1*h*m^11*m\[CapitalDelta]^2*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      3060*a1*g1*h*m^10*m\[CapitalDelta]^3*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 1296*a1*g*h*m^9*m\[CapitalDelta]^4*
       Log[ScaleMu^2/m\[CapitalDelta]^2] - 1860*a1*g1*h*m^9*
       m\[CapitalDelta]^4*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      1782*b4*m^8*m\[CapitalDelta]^5*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      1458*b5*m^8*m\[CapitalDelta]^5*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      972*b2*g*m^8*m\[CapitalDelta]^5*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      2592*a1*g*h*m^8*m\[CapitalDelta]^5*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      1944*c1*g*h*m^8*m\[CapitalDelta]^5*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      5340*a1*g1*h*m^8*m\[CapitalDelta]^5*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      324*b4*m^7*m\[CapitalDelta]^6*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      486*b5*m^7*m\[CapitalDelta]^6*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      972*b2*g*m^7*m\[CapitalDelta]^6*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      5184*a1*g*h*m^7*m\[CapitalDelta]^6*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      648*c1*g*h*m^7*m\[CapitalDelta]^6*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      1020*a1*g1*h*m^7*m\[CapitalDelta]^6*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      1782*b4*m^6*m\[CapitalDelta]^7*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      1458*b5*m^6*m\[CapitalDelta]^7*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      972*b2*g*m^6*m\[CapitalDelta]^7*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      1296*a1*g*h*m^6*m\[CapitalDelta]^7*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      4536*c1*g*h*m^6*m\[CapitalDelta]^7*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      4440*a1*g1*h*m^6*m\[CapitalDelta]^7*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      2106*b4*m^5*m\[CapitalDelta]^8*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      1944*b5*m^5*m\[CapitalDelta]^8*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      972*b2*g*m^5*m\[CapitalDelta]^8*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      3888*a1*g*h*m^5*m\[CapitalDelta]^8*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      648*c1*g*h*m^5*m\[CapitalDelta]^8*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      840*a1*g1*h*m^5*m\[CapitalDelta]^8*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      324*b4*m^4*m\[CapitalDelta]^9*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      486*b5*m^4*m\[CapitalDelta]^9*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      2592*a1*g*h*m^4*m\[CapitalDelta]^9*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      2592*c1*g*h*m^4*m\[CapitalDelta]^9*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      3120*a1*g1*h*m^4*m\[CapitalDelta]^9*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      1782*b4*m^3*m\[CapitalDelta]^10*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      1458*b5*m^3*m\[CapitalDelta]^10*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      1080*a1*g1*h*m^3*m\[CapitalDelta]^10*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 324*b4*m^2*m\[CapitalDelta]^11*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 486*b5*m^2*m\[CapitalDelta]^11*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 1296*a1*g*h*m^2*
       m\[CapitalDelta]^11*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      960*a1*g1*h*m^2*m\[CapitalDelta]^11*Log[ScaleMu^2/m\[CapitalDelta]^2]))/
    (139968*F^2*m^4*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^5*
     (m + m\[CapitalDelta])*Pi^2)
\[CapitalDelta]d16p4Dsimp = 
   -(h*(27*m\[CapitalDelta]^3*(3*b5*(m - m\[CapitalDelta])^2*
           (m + m\[CapitalDelta])^3*(6*m^3 - m^2*m\[CapitalDelta] + 
            2*m*m\[CapitalDelta]^2 + m\[CapitalDelta]^3) + 
          b4*(m - m\[CapitalDelta])^2*(m + m\[CapitalDelta])^3*
           (22*m^3 - 7*m^2*m\[CapitalDelta] + 9*m*m\[CapitalDelta]^2 + 
            2*m\[CapitalDelta]^3) - c1*g*h*(3*m^8 + 
            125*m^7*m\[CapitalDelta] - 171*m^6*m\[CapitalDelta]^2 - 
            140*m^5*m\[CapitalDelta]^3 + 29*m^4*m\[CapitalDelta]^4 - 
            9*m^3*m\[CapitalDelta]^5 + 21*m^2*m\[CapitalDelta]^6 + 
            24*m*m\[CapitalDelta]^7 + 6*m\[CapitalDelta]^8)) + 
        2*a1*h*(27*g*m\[CapitalDelta]^2*(4*m^9 - 4*m^8*m\[CapitalDelta] - 
            2*m^7*m\[CapitalDelta]^2 - 2*m^6*m\[CapitalDelta]^3 + 
            10*m^5*m\[CapitalDelta]^4 - 23*m^4*m\[CapitalDelta]^5 + 
            29*m^3*m\[CapitalDelta]^6 + 25*m^2*m\[CapitalDelta]^7 + 
            15*m*m\[CapitalDelta]^8 + 4*m\[CapitalDelta]^9) + 
          5*g1*(m - m\[CapitalDelta])^2*(10*m^9 + 71*m^8*m\[CapitalDelta] + 
            110*m^7*m\[CapitalDelta]^2 + 102*m^6*m\[CapitalDelta]^3 + 
            73*m^5*m\[CapitalDelta]^4 - 50*m^4*m\[CapitalDelta]^5 - 
            72*m^3*m\[CapitalDelta]^6 + 32*m^2*m\[CapitalDelta]^7 + 
            50*m*m\[CapitalDelta]^8 + 16*m\[CapitalDelta]^9)))*Log[m])/
     (11664*F^2*m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^5*
      (m + m\[CapitalDelta])*Pi^2) - 
    (h*(-27*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^3*
        (11*b4*m + 9*b5*m + 2*b4*m\[CapitalDelta] + 3*b5*m\[CapitalDelta])*
        (m^3 + 2*m^2*m\[CapitalDelta] + 2*m*m\[CapitalDelta]^2 + 
         m\[CapitalDelta]^3) + 27*c1*g*h*m\[CapitalDelta]*
        (2*m^8 + 8*m^7*m\[CapitalDelta] + 45*m^6*m\[CapitalDelta]^2 - 
         77*m^5*m\[CapitalDelta]^3 + 69*m^4*m\[CapitalDelta]^4 + 
         4*m^3*m\[CapitalDelta]^5 - 31*m^2*m\[CapitalDelta]^6 + 
         9*m*m\[CapitalDelta]^7 + 3*m\[CapitalDelta]^8) + 
       2*a1*h*(-5*g1*(m - m\[CapitalDelta])^2*(10*m^7 + 
           71*m^6*m\[CapitalDelta] + 101*m^5*m\[CapitalDelta]^2 + 
           42*m^4*m\[CapitalDelta]^3 + 32*m^2*m\[CapitalDelta]^5 + 
           50*m*m\[CapitalDelta]^6 + 16*m\[CapitalDelta]^7) + 
         27*g*(2*m^9 - 2*m^8*m\[CapitalDelta] + 6*m^7*m\[CapitalDelta]^2 - 
           19*m^6*m\[CapitalDelta]^3 + 33*m^5*m\[CapitalDelta]^4 - 
           11*m^4*m\[CapitalDelta]^5 + 3*m^3*m\[CapitalDelta]^6 + 
           8*m^2*m\[CapitalDelta]^7 - 4*m\[CapitalDelta]^9)))*
      Log[m^2/m\[CapitalDelta]^2])/(23328*F^2*m^2*(m - m\[CapitalDelta])^2*
      m\[CapitalDelta]^3*(m + m\[CapitalDelta])*Pi^2) + 
    (h*(2*a1*h*(27*g*m\[CapitalDelta]^2*(22*m^9 + 14*m^8*m\[CapitalDelta] + 
           8*m^7*m\[CapitalDelta]^2 - 4*m^6*m\[CapitalDelta]^3 + 
           86*m^5*m\[CapitalDelta]^4 - 11*m^4*m\[CapitalDelta]^5 - 
           67*m^3*m\[CapitalDelta]^6 - 11*m^2*m\[CapitalDelta]^7 + 
           23*m*m\[CapitalDelta]^8 + 12*m\[CapitalDelta]^9) + 
         5*g1*(m - m\[CapitalDelta])^2*(10*m^9 + 71*m^8*m\[CapitalDelta] + 
           101*m^7*m\[CapitalDelta]^2 + 42*m^6*m\[CapitalDelta]^3 - 
           176*m^5*m\[CapitalDelta]^4 - 428*m^4*m\[CapitalDelta]^5 - 
           96*m^3*m\[CapitalDelta]^6 + 419*m^2*m\[CapitalDelta]^7 + 
           332*m*m\[CapitalDelta]^8 + 67*m\[CapitalDelta]^9)) + 
       27*((m - m\[CapitalDelta])^2*m\[CapitalDelta]^3*(m + m\[CapitalDelta])^
           3*(11*b4*m + 9*b5*m + 2*b4*m\[CapitalDelta] + 
           3*b5*m\[CapitalDelta])*(m^2 - m*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^2) + c1*g*h*m\[CapitalDelta]*
          (15*m^10 - 3*m^9*m\[CapitalDelta] + 30*m^8*m\[CapitalDelta]^2 + 
           m^7*m\[CapitalDelta]^3 + 11*m^6*m\[CapitalDelta]^4 - 
           34*m^5*m\[CapitalDelta]^5 + 115*m^4*m\[CapitalDelta]^6 + 
           51*m^3*m\[CapitalDelta]^7 - 24*m^2*m\[CapitalDelta]^8 - 
           15*m*m\[CapitalDelta]^9 - 3*m\[CapitalDelta]^10)))*
      Log[m\[CapitalDelta]])/(11664*F^2*m^4*(m - m\[CapitalDelta])^2*
      m\[CapitalDelta]^3*(m + m\[CapitalDelta])*Pi^2) + 
    (h*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^2*
      (27*m\[CapitalDelta]^3*(m + m\[CapitalDelta])*
        (-3*c1*g*h*(m^3 + 4*m^2*m\[CapitalDelta] + 4*m*m\[CapitalDelta]^2 + 
           m\[CapitalDelta]^3) + 6*b5*(6*m^3 - m^2*m\[CapitalDelta] + 
           5*m*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^3) + 
         2*b4*(22*m^3 - 7*m^2*m\[CapitalDelta] + 20*m*m\[CapitalDelta]^2 + 
           4*m\[CapitalDelta]^3)) + 2*a1*h*(27*g*m\[CapitalDelta]^2*
          (-2*m^5 + 6*m^4*m\[CapitalDelta] - 8*m^3*m\[CapitalDelta]^2 + 
           9*m^2*m\[CapitalDelta]^3 + 31*m*m\[CapitalDelta]^4 + 
           24*m\[CapitalDelta]^5) + 10*g1*(10*m^7 + 51*m^6*m\[CapitalDelta] - 
           2*m^5*m\[CapitalDelta]^2 + 55*m^4*m\[CapitalDelta]^3 - 
           26*m^3*m\[CapitalDelta]^4 + 7*m^2*m\[CapitalDelta]^5 + 
           198*m*m\[CapitalDelta]^6 + 67*m\[CapitalDelta]^7)))*
      Log[-m + m\[CapitalDelta]])/(46656*F^2*m^4*m\[CapitalDelta]^5*Pi^2) + 
    (h*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^2*
      (27*m\[CapitalDelta]^3*(m + m\[CapitalDelta])*
        (-3*c1*g*h*(m^3 + 4*m^2*m\[CapitalDelta] + 4*m*m\[CapitalDelta]^2 + 
           m\[CapitalDelta]^3) + 6*b5*(6*m^3 - m^2*m\[CapitalDelta] + 
           5*m*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^3) + 
         2*b4*(22*m^3 - 7*m^2*m\[CapitalDelta] + 20*m*m\[CapitalDelta]^2 + 
           4*m\[CapitalDelta]^3)) + 2*a1*h*(27*g*m\[CapitalDelta]^2*
          (-2*m^5 + 6*m^4*m\[CapitalDelta] - 8*m^3*m\[CapitalDelta]^2 + 
           9*m^2*m\[CapitalDelta]^3 + 31*m*m\[CapitalDelta]^4 + 
           24*m\[CapitalDelta]^5) + 10*g1*(10*m^7 + 51*m^6*m\[CapitalDelta] - 
           2*m^5*m\[CapitalDelta]^2 + 55*m^4*m\[CapitalDelta]^3 - 
           26*m^3*m\[CapitalDelta]^4 + 7*m^2*m\[CapitalDelta]^5 + 
           198*m*m\[CapitalDelta]^6 + 67*m\[CapitalDelta]^7)))*
      Log[m + m\[CapitalDelta]])/(46656*F^2*m^4*m\[CapitalDelta]^5*Pi^2) - 
    (h*(260*a1*g1*h*m^11 + 216*a1*g*h*m^10*m\[CapitalDelta] + 
       240*a1*g1*h*m^10*m\[CapitalDelta] + 864*a1*g*h*m^9*
        m\[CapitalDelta]^2 - 760*a1*g1*h*m^9*m\[CapitalDelta]^2 + 
       513*b4*m^8*m\[CapitalDelta]^3 + 567*b5*m^8*m\[CapitalDelta]^3 - 
       756*a1*g*h*m^8*m\[CapitalDelta]^3 + 1458*c1*g*h*m^8*
        m\[CapitalDelta]^3 - 2470*a1*g1*h*m^8*m\[CapitalDelta]^3 + 
       81*b4*m^7*m\[CapitalDelta]^4 + 324*b5*m^7*m\[CapitalDelta]^4 - 
       2052*a1*g*h*m^7*m\[CapitalDelta]^4 - 972*c1*g*h*m^7*
        m\[CapitalDelta]^4 + 590*a1*g1*h*m^7*m\[CapitalDelta]^4 + 
       108*b4*m^6*m\[CapitalDelta]^5 - 243*b5*m^6*m\[CapitalDelta]^5 - 
       2376*a1*g*h*m^6*m\[CapitalDelta]^5 - 10530*c1*g*h*m^6*
        m\[CapitalDelta]^5 + 185*a1*g1*h*m^6*m\[CapitalDelta]^5 + 
       1539*b4*m^5*m\[CapitalDelta]^6 + 891*b5*m^5*m\[CapitalDelta]^6 + 
       4428*a1*g*h*m^5*m\[CapitalDelta]^6 + 9240*a1*g1*h*m^5*
        m\[CapitalDelta]^6 - 1188*b4*m^4*m\[CapitalDelta]^7 - 
       567*b5*m^4*m\[CapitalDelta]^7 + 3240*a1*g*h*m^4*m\[CapitalDelta]^7 + 
       10530*c1*g*h*m^4*m\[CapitalDelta]^7 + 4850*a1*g1*h*m^4*
        m\[CapitalDelta]^7 - 3564*b4*m^3*m\[CapitalDelta]^8 - 
       2916*b5*m^3*m\[CapitalDelta]^8 - 7776*a1*g*h*m^3*m\[CapitalDelta]^8 + 
       2268*c1*g*h*m^3*m\[CapitalDelta]^8 - 15270*a1*g1*h*m^3*
        m\[CapitalDelta]^8 + 243*b4*m^2*m\[CapitalDelta]^9 - 
       243*b5*m^2*m\[CapitalDelta]^9 - 2268*a1*g*h*m^2*m\[CapitalDelta]^9 - 
       1134*c1*g*h*m^2*m\[CapitalDelta]^9 - 4815*a1*g1*h*m^2*
        m\[CapitalDelta]^9 + 1944*b4*m*m\[CapitalDelta]^10 + 
       1701*b5*m*m\[CapitalDelta]^10 + 4536*a1*g*h*m*m\[CapitalDelta]^10 - 
       1296*c1*g*h*m*m\[CapitalDelta]^10 + 5940*a1*g1*h*m*
        m\[CapitalDelta]^10 + 324*b4*m\[CapitalDelta]^11 + 
       486*b5*m\[CapitalDelta]^11 + 1944*a1*g*h*m\[CapitalDelta]^11 - 
       324*c1*g*h*m\[CapitalDelta]^11 + 2010*a1*g1*h*m\[CapitalDelta]^11 + 
       324*a1*g*h*m^9*m\[CapitalDelta]^2*Log[2] - 1620*a1*g*h*m^8*
        m\[CapitalDelta]^3*Log[2] - 729*c1*g*h*m^8*m\[CapitalDelta]^3*
        Log[2] - 2268*a1*g*h*m^7*m\[CapitalDelta]^4*Log[2] - 
       11097*c1*g*h*m^7*m\[CapitalDelta]^4*Log[2] - 3078*a1*g*h*m^6*
        m\[CapitalDelta]^5*Log[2] + 11664*c1*g*h*m^6*m\[CapitalDelta]^5*
        Log[2] - 6318*a1*g*h*m^5*m\[CapitalDelta]^6*Log[2] + 
       16119*c1*g*h*m^5*m\[CapitalDelta]^6*Log[2] + 2268*a1*g*h*m^4*
        m\[CapitalDelta]^7*Log[2] - 8100*c1*g*h*m^4*m\[CapitalDelta]^7*
        Log[2] + 4212*a1*g*h*m^3*m\[CapitalDelta]^8*Log[2] - 
       3807*c1*g*h*m^3*m\[CapitalDelta]^8*Log[2] + 2430*a1*g*h*m^2*
        m\[CapitalDelta]^9*Log[2] - 5184*c1*g*h*m^2*m\[CapitalDelta]^9*
        Log[2] + 1458*a1*g*h*m*m\[CapitalDelta]^10*Log[2] - 
       1215*c1*g*h*m*m\[CapitalDelta]^10*Log[2] - 
       243*c1*g*h*m\[CapitalDelta]^11*Log[2] - 81*g*h*m\[CapitalDelta]^2*
        (-(c1*m\[CapitalDelta]*(-3*m^8 + 101*m^7*m\[CapitalDelta] - 
            228*m^6*m\[CapitalDelta]^2 - 31*m^5*m\[CapitalDelta]^3 + 
            16*m^4*m\[CapitalDelta]^4 + 11*m^3*m\[CapitalDelta]^5 + 
            52*m^2*m\[CapitalDelta]^6 + 15*m*m\[CapitalDelta]^7 + 
            3*m\[CapitalDelta]^8)) + 2*a1*m*(2*m^8 - 
           10*m^7*m\[CapitalDelta] + 16*m^6*m\[CapitalDelta]^2 - 
           25*m^5*m\[CapitalDelta]^3 + 3*m^4*m\[CapitalDelta]^4 - 
           46*m^3*m\[CapitalDelta]^5 + 44*m^2*m\[CapitalDelta]^6 + 
           33*m*m\[CapitalDelta]^7 + 15*m\[CapitalDelta]^8))*Log[2*m^2] + 
       486*g*h*m\[CapitalDelta]^3*(2*a1*m*m\[CapitalDelta]*
          (5*m^6 - m^5*m\[CapitalDelta] + 7*m^4*m\[CapitalDelta]^2 - 
           10*m^3*m\[CapitalDelta]^3 + 3*m^2*m\[CapitalDelta]^4 + 
           3*m*m\[CapitalDelta]^5 + m\[CapitalDelta]^6) + 
         c1*(m^8 + 3*m^7*m\[CapitalDelta] + 16*m^6*m\[CapitalDelta]^2 - 
           19*m^5*m\[CapitalDelta]^3 + 14*m^4*m\[CapitalDelta]^4 - 
           3*m^3*m\[CapitalDelta]^5 + 3*m*m\[CapitalDelta]^7 + 
           m\[CapitalDelta]^8))*Log[2*m\[CapitalDelta]^2] + 
       486*c1*g*h*m^8*m\[CapitalDelta]^3*Log[-2*(m - m\[CapitalDelta])*
          (m + m\[CapitalDelta])] + 1458*c1*g*h*m^7*m\[CapitalDelta]^4*
        Log[-2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])] - 
       972*c1*g*h*m^6*m\[CapitalDelta]^5*Log[-2*(m - m\[CapitalDelta])*
          (m + m\[CapitalDelta])] - 4374*c1*g*h*m^5*m\[CapitalDelta]^6*
        Log[-2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])] + 
       4374*c1*g*h*m^3*m\[CapitalDelta]^8*Log[-2*(m - m\[CapitalDelta])*
          (m + m\[CapitalDelta])] + 972*c1*g*h*m^2*m\[CapitalDelta]^9*
        Log[-2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])] - 
       1458*c1*g*h*m*m\[CapitalDelta]^10*Log[-2*(m - m\[CapitalDelta])*
          (m + m\[CapitalDelta])] - 486*c1*g*h*m\[CapitalDelta]^11*
        Log[-2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])]))/
     (69984*F^2*m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^5*
      (m + m\[CapitalDelta])*Pi^2) - (g*h^2*(m - m\[CapitalDelta])*
      (m + m\[CapitalDelta])^2*
      (-(c1*m\[CapitalDelta]*(-11*m^4 + 13*m^3*m\[CapitalDelta] - 
          12*m^2*m\[CapitalDelta]^2 + m*m\[CapitalDelta]^3 + 
          m\[CapitalDelta]^4)) + 2*a1*m*(2*m^4 - 2*m^3*m\[CapitalDelta] + 
         4*m^2*m\[CapitalDelta]^2 - 5*m*m\[CapitalDelta]^3 + 
         5*m\[CapitalDelta]^4))*Log[m\[CapitalDelta]^2/
        (-m^2 + m\[CapitalDelta]^2)])/(864*F^2*m^4*m\[CapitalDelta]^3*Pi^2) + 
    (g*h^2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^2*
      (-(c1*m\[CapitalDelta]*(5*m^4 - 15*m^3*m\[CapitalDelta] + 
          12*m^2*m\[CapitalDelta]^2 + 5*m*m\[CapitalDelta]^3 + 
          m\[CapitalDelta]^4)) + 2*a1*m*(2*m^4 + 2*m^3*m\[CapitalDelta] + 
         11*m*m\[CapitalDelta]^3 + 5*m\[CapitalDelta]^4))*
      Log[-m^2 + m\[CapitalDelta]^2])/(576*F^2*m^4*m\[CapitalDelta]^3*Pi^2)
\[CapitalDelta]d22p4D = (h*(-5*b1*m^11 - 48*b2*g*m^11 - 
      5*b1*m^10*m\[CapitalDelta] + 106*b2*g*m^10*m\[CapitalDelta] + 
      19*b1*m^9*m\[CapitalDelta]^2 - 114*b2*g*m^9*m\[CapitalDelta]^2 + 
      19*b1*m^8*m\[CapitalDelta]^3 + 10*b2*g*m^8*m\[CapitalDelta]^3 - 
      23*b1*m^7*m\[CapitalDelta]^4 + 168*b2*g*m^7*m\[CapitalDelta]^4 - 
      35*b1*m^6*m\[CapitalDelta]^5 - 74*b2*g*m^6*m\[CapitalDelta]^5 + 
      15*b1*m^5*m\[CapitalDelta]^6 - 18*b2*g*m^5*m\[CapitalDelta]^6 + 
      27*b1*m^4*m\[CapitalDelta]^7 - 54*b2*g*m^4*m\[CapitalDelta]^7 - 
      6*b1*m^3*m\[CapitalDelta]^8 + 12*b2*g*m^3*m\[CapitalDelta]^8 - 
      6*b1*m^2*m\[CapitalDelta]^9 + 12*b2*g*m^2*m\[CapitalDelta]^9 + 
      12*b2*g*m^5*m\[CapitalDelta]^2*(7*m^4 - 4*m^3*m\[CapitalDelta] - 
        4*m^2*m\[CapitalDelta]^2 + 4*m*m\[CapitalDelta]^3 + 
        3*m\[CapitalDelta]^4)*Log[m] - 6*b2*g*m^5*
       (5*m^6 - 8*m^5*m\[CapitalDelta] + 5*m^4*m\[CapitalDelta]^2 + 
        4*m^3*m\[CapitalDelta]^3 - m^2*m\[CapitalDelta]^4 + 
        4*m*m\[CapitalDelta]^5 + 3*m\[CapitalDelta]^6)*Log[m^2] + 
      6*b2*g*m^11*Log[m^2/m\[CapitalDelta]^2] + 
      12*b2*g*m^9*m\[CapitalDelta]^2*Log[m^2/m\[CapitalDelta]^2] - 
      18*b2*g*m^7*m\[CapitalDelta]^4*Log[m^2/m\[CapitalDelta]^2] + 
      12*b1*m^9*m\[CapitalDelta]^2*Log[m\[CapitalDelta]] + 
      96*b2*g*m^9*m\[CapitalDelta]^2*Log[m\[CapitalDelta]] + 
      12*b1*m^8*m\[CapitalDelta]^3*Log[m\[CapitalDelta]] - 
      72*b2*g*m^8*m\[CapitalDelta]^3*Log[m\[CapitalDelta]] - 
      48*b1*m^7*m\[CapitalDelta]^4*Log[m\[CapitalDelta]] - 
      60*b2*g*m^7*m\[CapitalDelta]^4*Log[m\[CapitalDelta]] - 
      48*b1*m^6*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] + 
      144*b2*g*m^6*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] + 
      72*b1*m^5*m\[CapitalDelta]^6*Log[m\[CapitalDelta]] + 
      72*b1*m^4*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] - 
      144*b2*g*m^4*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] - 
      48*b1*m^3*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] + 
      60*b2*g*m^3*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] - 
      48*b1*m^2*m\[CapitalDelta]^9*Log[m\[CapitalDelta]] + 
      96*b2*g*m^2*m\[CapitalDelta]^9*Log[m\[CapitalDelta]] + 
      12*b1*m*m\[CapitalDelta]^10*Log[m\[CapitalDelta]] - 
      24*b2*g*m*m\[CapitalDelta]^10*Log[m\[CapitalDelta]] + 
      12*b1*m\[CapitalDelta]^11*Log[m\[CapitalDelta]] - 
      24*b2*g*m\[CapitalDelta]^11*Log[m\[CapitalDelta]] + 
      6*b1*m^11*Log[-m + m\[CapitalDelta]] - 3*b2*g*m^11*
       Log[-m + m\[CapitalDelta]] + 6*b1*m^10*m\[CapitalDelta]*
       Log[-m + m\[CapitalDelta]] - 12*b2*g*m^10*m\[CapitalDelta]*
       Log[-m + m\[CapitalDelta]] - 30*b1*m^9*m\[CapitalDelta]^2*
       Log[-m + m\[CapitalDelta]] + 24*b2*g*m^9*m\[CapitalDelta]^2*
       Log[-m + m\[CapitalDelta]] - 30*b1*m^8*m\[CapitalDelta]^3*
       Log[-m + m\[CapitalDelta]] + 60*b2*g*m^8*m\[CapitalDelta]^3*
       Log[-m + m\[CapitalDelta]] + 60*b1*m^7*m\[CapitalDelta]^4*
       Log[-m + m\[CapitalDelta]] - 66*b2*g*m^7*m\[CapitalDelta]^4*
       Log[-m + m\[CapitalDelta]] + 60*b1*m^6*m\[CapitalDelta]^5*
       Log[-m + m\[CapitalDelta]] - 120*b2*g*m^6*m\[CapitalDelta]^5*
       Log[-m + m\[CapitalDelta]] - 60*b1*m^5*m\[CapitalDelta]^6*
       Log[-m + m\[CapitalDelta]] + 84*b2*g*m^5*m\[CapitalDelta]^6*
       Log[-m + m\[CapitalDelta]] - 60*b1*m^4*m\[CapitalDelta]^7*
       Log[-m + m\[CapitalDelta]] + 120*b2*g*m^4*m\[CapitalDelta]^7*
       Log[-m + m\[CapitalDelta]] + 30*b1*m^3*m\[CapitalDelta]^8*
       Log[-m + m\[CapitalDelta]] - 51*b2*g*m^3*m\[CapitalDelta]^8*
       Log[-m + m\[CapitalDelta]] + 30*b1*m^2*m\[CapitalDelta]^9*
       Log[-m + m\[CapitalDelta]] - 60*b2*g*m^2*m\[CapitalDelta]^9*
       Log[-m + m\[CapitalDelta]] - 6*b1*m*m\[CapitalDelta]^10*
       Log[-m + m\[CapitalDelta]] + 12*b2*g*m*m\[CapitalDelta]^10*
       Log[-m + m\[CapitalDelta]] - 6*b1*m\[CapitalDelta]^11*
       Log[-m + m\[CapitalDelta]] + 12*b2*g*m\[CapitalDelta]^11*
       Log[-m + m\[CapitalDelta]] + 6*b1*m^11*Log[m + m\[CapitalDelta]] - 
      3*b2*g*m^11*Log[m + m\[CapitalDelta]] + 6*b1*m^10*m\[CapitalDelta]*
       Log[m + m\[CapitalDelta]] - 12*b2*g*m^10*m\[CapitalDelta]*
       Log[m + m\[CapitalDelta]] - 30*b1*m^9*m\[CapitalDelta]^2*
       Log[m + m\[CapitalDelta]] + 24*b2*g*m^9*m\[CapitalDelta]^2*
       Log[m + m\[CapitalDelta]] - 30*b1*m^8*m\[CapitalDelta]^3*
       Log[m + m\[CapitalDelta]] + 60*b2*g*m^8*m\[CapitalDelta]^3*
       Log[m + m\[CapitalDelta]] + 60*b1*m^7*m\[CapitalDelta]^4*
       Log[m + m\[CapitalDelta]] - 66*b2*g*m^7*m\[CapitalDelta]^4*
       Log[m + m\[CapitalDelta]] + 60*b1*m^6*m\[CapitalDelta]^5*
       Log[m + m\[CapitalDelta]] - 120*b2*g*m^6*m\[CapitalDelta]^5*
       Log[m + m\[CapitalDelta]] - 60*b1*m^5*m\[CapitalDelta]^6*
       Log[m + m\[CapitalDelta]] + 84*b2*g*m^5*m\[CapitalDelta]^6*
       Log[m + m\[CapitalDelta]] - 60*b1*m^4*m\[CapitalDelta]^7*
       Log[m + m\[CapitalDelta]] + 120*b2*g*m^4*m\[CapitalDelta]^7*
       Log[m + m\[CapitalDelta]] + 30*b1*m^3*m\[CapitalDelta]^8*
       Log[m + m\[CapitalDelta]] - 51*b2*g*m^3*m\[CapitalDelta]^8*
       Log[m + m\[CapitalDelta]] + 30*b1*m^2*m\[CapitalDelta]^9*
       Log[m + m\[CapitalDelta]] - 60*b2*g*m^2*m\[CapitalDelta]^9*
       Log[m + m\[CapitalDelta]] - 6*b1*m*m\[CapitalDelta]^10*
       Log[m + m\[CapitalDelta]] + 12*b2*g*m*m\[CapitalDelta]^10*
       Log[m + m\[CapitalDelta]] - 6*b1*m\[CapitalDelta]^11*
       Log[m + m\[CapitalDelta]] + 12*b2*g*m\[CapitalDelta]^11*
       Log[m + m\[CapitalDelta]] + 6*b2*g*m^11*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] - 
      24*b2*g*m^9*m\[CapitalDelta]^2*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] + 36*b2*g*m^7*m\[CapitalDelta]^4*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] - 
      24*b2*g*m^5*m\[CapitalDelta]^6*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] + 6*b2*g*m^3*m\[CapitalDelta]^8*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] + 
      9*b2*g*m^11*Log[-m^2 + m\[CapitalDelta]^2] - 
      36*b2*g*m^9*m\[CapitalDelta]^2*Log[-m^2 + m\[CapitalDelta]^2] + 
      54*b2*g*m^7*m\[CapitalDelta]^4*Log[-m^2 + m\[CapitalDelta]^2] - 
      36*b2*g*m^5*m\[CapitalDelta]^6*Log[-m^2 + m\[CapitalDelta]^2] + 
      9*b2*g*m^3*m\[CapitalDelta]^8*Log[-m^2 + m\[CapitalDelta]^2] - 
      12*b1*m^11*Log[ScaleMu] + 48*b2*g*m^11*Log[ScaleMu] - 
      12*b1*m^10*m\[CapitalDelta]*Log[ScaleMu] - 
      72*b2*g*m^10*m\[CapitalDelta]*Log[ScaleMu] + 
      48*b1*m^9*m\[CapitalDelta]^2*Log[ScaleMu] - 
      96*b2*g*m^9*m\[CapitalDelta]^2*Log[ScaleMu] + 
      48*b1*m^8*m\[CapitalDelta]^3*Log[ScaleMu] + 
      48*b2*g*m^8*m\[CapitalDelta]^3*Log[ScaleMu] - 
      72*b1*m^7*m\[CapitalDelta]^4*Log[ScaleMu] + 
      120*b2*g*m^7*m\[CapitalDelta]^4*Log[ScaleMu] - 
      72*b1*m^6*m\[CapitalDelta]^5*Log[ScaleMu] + 
      96*b2*g*m^6*m\[CapitalDelta]^5*Log[ScaleMu] + 
      48*b1*m^5*m\[CapitalDelta]^6*Log[ScaleMu] - 
      96*b2*g*m^5*m\[CapitalDelta]^6*Log[ScaleMu] + 
      48*b1*m^4*m\[CapitalDelta]^7*Log[ScaleMu] - 
      96*b2*g*m^4*m\[CapitalDelta]^7*Log[ScaleMu] - 
      12*b1*m^3*m\[CapitalDelta]^8*Log[ScaleMu] + 
      24*b2*g*m^3*m\[CapitalDelta]^8*Log[ScaleMu] - 
      12*b1*m^2*m\[CapitalDelta]^9*Log[ScaleMu] + 
      24*b2*g*m^2*m\[CapitalDelta]^9*Log[ScaleMu] + 
      84*b2*g*m^11*Log[ScaleMu^2/m^2] - 96*b2*g*m^10*m\[CapitalDelta]*
       Log[ScaleMu^2/m^2] - 72*b2*g*m^9*m\[CapitalDelta]^2*
       Log[ScaleMu^2/m^2] + 96*b2*g*m^8*m\[CapitalDelta]^3*
       Log[ScaleMu^2/m^2] - 12*b2*g*m^7*m\[CapitalDelta]^4*
       Log[ScaleMu^2/m^2] + 6*b1*m^9*m\[CapitalDelta]^2*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 12*b2*g*m^9*m\[CapitalDelta]^2*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 6*b1*m^8*m\[CapitalDelta]^3*
       Log[ScaleMu^2/m\[CapitalDelta]^2] - 36*b2*g*m^8*m\[CapitalDelta]^3*
       Log[ScaleMu^2/m\[CapitalDelta]^2] - 24*b1*m^7*m\[CapitalDelta]^4*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 24*b2*g*m^7*m\[CapitalDelta]^4*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 12*b1*m^6*m\[CapitalDelta]^5*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 12*b1*m^5*m\[CapitalDelta]^6*
       Log[ScaleMu^2/m\[CapitalDelta]^2] - 24*b2*g*m^5*m\[CapitalDelta]^6*
       Log[ScaleMu^2/m\[CapitalDelta]^2] - 24*b1*m^4*m\[CapitalDelta]^7*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 48*b2*g*m^4*m\[CapitalDelta]^7*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 6*b1*m^3*m\[CapitalDelta]^8*
       Log[ScaleMu^2/m\[CapitalDelta]^2] - 12*b2*g*m^3*m\[CapitalDelta]^8*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 6*b1*m^2*m\[CapitalDelta]^9*
       Log[ScaleMu^2/m\[CapitalDelta]^2] - 12*b2*g*m^2*m\[CapitalDelta]^9*
       Log[ScaleMu^2/m\[CapitalDelta]^2]))/(1296*F^2*m^5*
     (m - m\[CapitalDelta])^2*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*Pi^2)
\[CapitalDelta]d22p4Dsimp = 
   -(h*(b1*(m - m\[CapitalDelta])^4*(m + m\[CapitalDelta])^5 + 
        b2*g*(-4*m^9 + 6*m^8*m\[CapitalDelta] + m^7*m\[CapitalDelta]^2 - 
          6*m^5*m\[CapitalDelta]^4 - 12*m^4*m\[CapitalDelta]^5 + 
          5*m^3*m\[CapitalDelta]^6 + 8*m^2*m\[CapitalDelta]^7 - 
          2*m*m\[CapitalDelta]^8 - 2*m\[CapitalDelta]^9))*Log[m])/
     (108*F^2*m^3*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^2*
      (m + m\[CapitalDelta])*Pi^2) - 
    (h*((m^2 - m\[CapitalDelta]^2)*(b1*(5*m^7 + 5*m^6*m\[CapitalDelta] - 
           14*m^5*m\[CapitalDelta]^2 - 14*m^4*m\[CapitalDelta]^3 + 
           9*m^3*m\[CapitalDelta]^4 + 21*m^2*m\[CapitalDelta]^5 - 
           6*m*m\[CapitalDelta]^6 - 6*m\[CapitalDelta]^7) + 
         2*b2*g*(24*m^7 - 53*m^6*m\[CapitalDelta] + 
           81*m^5*m\[CapitalDelta]^2 - 58*m^4*m\[CapitalDelta]^3 - 
           3*m^3*m\[CapitalDelta]^4 - 21*m^2*m\[CapitalDelta]^5 + 
           6*m*m\[CapitalDelta]^6 + 6*m\[CapitalDelta]^7)) + 
       12*b2*g*m^3*(5*m^6 - 8*m^5*m\[CapitalDelta] + 
         5*m^4*m\[CapitalDelta]^2 + 4*m^3*m\[CapitalDelta]^3 - 
         m^2*m\[CapitalDelta]^4 + 4*m*m\[CapitalDelta]^5 + 
         3*m\[CapitalDelta]^6)*Log[m]))/(1296*F^2*m^3*
      (m - m\[CapitalDelta])^2*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
      Pi^2) + (h*(b1*m\[CapitalDelta]^2*(m^5 + m^4*m\[CapitalDelta] - 
         3*m^3*m\[CapitalDelta]^2 + 3*m^2*m\[CapitalDelta]^3 - 
         m*m\[CapitalDelta]^4 - m\[CapitalDelta]^5) + 
       b2*g*(m^7 + 5*m^5*m\[CapitalDelta]^2 - 6*m^4*m\[CapitalDelta]^3 + 
         6*m^3*m\[CapitalDelta]^4 - 6*m^2*m\[CapitalDelta]^5 + 
         2*m*m\[CapitalDelta]^6 + 2*m\[CapitalDelta]^7))*
      Log[m^2/m\[CapitalDelta]^2])/(216*F^2*m^3*(m - m\[CapitalDelta])*
      m\[CapitalDelta]^2*Pi^2) + 
    (h*(b1*(m - m\[CapitalDelta])^4*(m + m\[CapitalDelta])^5 + 
       b2*g*(8*m^9 - 6*m^8*m\[CapitalDelta] - 5*m^7*m\[CapitalDelta]^2 + 
         12*m^6*m\[CapitalDelta]^3 - 12*m^4*m\[CapitalDelta]^5 + 
         5*m^3*m\[CapitalDelta]^6 + 8*m^2*m\[CapitalDelta]^7 - 
         2*m*m\[CapitalDelta]^8 - 2*m\[CapitalDelta]^9))*
      Log[m\[CapitalDelta]])/(108*F^2*m^5*(m - m\[CapitalDelta])^2*
      (m + m\[CapitalDelta])*Pi^2) + (h*(m - m\[CapitalDelta])^2*
      (m + m\[CapitalDelta])^3*(2*b1*(m - m\[CapitalDelta])*
        (m + m\[CapitalDelta])^2 - b2*g*(m^3 + 4*m^2*m\[CapitalDelta] - 
         4*m*m\[CapitalDelta]^2 - 4*m\[CapitalDelta]^3))*
      Log[-m + m\[CapitalDelta]])/(432*F^2*m^5*m\[CapitalDelta]^2*Pi^2) + 
    (h*(m - m\[CapitalDelta])^2*(m + m\[CapitalDelta])^3*
      (2*b1*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^2 - 
       b2*g*(m^3 + 4*m^2*m\[CapitalDelta] - 4*m*m\[CapitalDelta]^2 - 
         4*m\[CapitalDelta]^3))*Log[m + m\[CapitalDelta]])/
     (432*F^2*m^5*m\[CapitalDelta]^2*Pi^2) + 
    (b2*g*h*(m - m\[CapitalDelta])^2*(m + m\[CapitalDelta])^3*
      Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)])/
     (216*F^2*m^2*m\[CapitalDelta]^2*Pi^2) + 
    (b2*g*h*(m - m\[CapitalDelta])^2*(m + m\[CapitalDelta])^3*
      Log[-m^2 + m\[CapitalDelta]^2])/(144*F^2*m^2*m\[CapitalDelta]^2*Pi^2)
\[CapitalDelta]mp4D = 0
\[CapitalDelta]c1p4D = 
   -(a1*h^2*(12*m\[CapitalDelta]^5*(-9*m^3 - 4*m^2*m\[CapitalDelta] + 
         5*m*m\[CapitalDelta]^2 + 3*m\[CapitalDelta]^3)*
        Log[m\[CapitalDelta]] - 6*(m - m\[CapitalDelta])^2*
        (m + m\[CapitalDelta])^4*(m^2 - m*m\[CapitalDelta] + 
         3*m\[CapitalDelta]^2)*Log[-m^2 + m\[CapitalDelta]^2] + 
       m^2*(4*m^6 + 4*m^5*m\[CapitalDelta] - 6*m^4*m\[CapitalDelta]^2 - 
         6*m^3*m\[CapitalDelta]^3 + 15*m^2*m\[CapitalDelta]^4 - 
         30*m*m\[CapitalDelta]^5 - 18*m\[CapitalDelta]^6 + 
         12*(m^6 + m^5*m\[CapitalDelta] + 3*m^3*m\[CapitalDelta]^3)*
          Log[ScaleMu])))/(288*F^2*m^3*m\[CapitalDelta]^3*Pi^2)

